Purely cosmetic surgeries on knots with low-span Jones polynomials

In this paper, we show that a knot with a nontrivial Jones polynomial of span at most 11 does not admit purely cosmetic surgery.

==> anc/find_sol_span10_en.py <==
# -*- coding: utf-8 -*-
"""
We search for Laurent polynomials f(t) = t^r * P(t),
    P(t) = c0 + c1*t + ... + c10*t^10
(c0,...,c10 and r are all integers) that satisfy the following:

    (A1) f(1)     = 1
    (A2) f'(1)    = 0
    (A3) f''(1)   = 0
    (A4) f'''(1)  = 0
    (B)  f(i)     = 1     (i is a primitive 4th root of unity)
    (C)  f(w)     = 1     (w is a primitive 3rd root of unity)
    (D)  f(z)     = 1     (z is a primitive 5th root of unity)

We check this for all 60 residue classes of r mod 60.

This is the fifth script in a series that solves the problem in the same
framework while increasing the upper bound on the degree of P(t) (the upper
bound on the span) as 6,7,8,... For the overall framework, see the docstring
of the span6 script.

Here the coefficients of P(t) are restricted to the 11 coefficients c0,...,c10
(N=11). In span9 (N=10) the only free variable was n itself, while here, since
N went up by 1, the unknowns (12 in total, c0,...,c10 and n) are 2 more than the
equations (10), and the free variables increase to 2 (c10 and n). Of these,
c10 can be uniquely determined as an expression in n by using (A3), and the
final polynomial equation that constrains n comes from (A4). So
(A5) f''''(1)=0 is not needed, and this script does not handle it.

Below we assert that linsolve returns a solution (not EmptySet) whose free
variables are EXACTLY {c10, n}; that is, it expresses c0,...,c9 in terms of
c10 and n. Since n is included as an unknown, the coefficient matrix has
constant entries, so the solution set is exactly this family, freely
parametrized by c10 and n. So the kernel of the 10x12 coefficient
matrix has dimension 2, and its vectors with n-component 0 form a
1-dimensional space; this is the kernel of the 10x11 coefficient matrix
for c0,...,c10 only. Hence that matrix has rank 11-1 = 10 (full row
rank), and the system in c0,...,c10 alone is consistent for every value
of n. So even if we run `linsolve(eqs, vars_c)` with n kept as "a symbol
to be decided later", in this case there is no risk of missing a case where
the inconsistency disappears only for a specific integer n. (Having more
unknowns (11) than equations (10) alone would not be enough for this; what is
needed is full row rank.) However, to solve the
linear stage in the same uniform way throughout the series span6-span11, here
too we add n as an unknown and solve with `linsolve(eqs, vars_c + [n])`. We
actually solve the linear system including n, and assert that the free
variables are EXACTLY {c10, n}. This is mathematically equivalent to treating
n as a parameter and solving for c0,...,c10 only.

--------------------------------------------------------------
What "span" means here
--------------------------------------------------------------

Allowing the 11 coefficients c0,...,c10 does not mean that we restrict the search to solutions whose span is exactly 10.
A solution whose nonzero coefficients appear only in a shorter range can be written in the same way, as a solution with a smaller span. So
the search below covers all span <= 10 at once, and classifies each solution by its TRUE span (the actual span).

    true span = (largest index with c_k != 0) - (smallest index with c_k != 0).

A solution has span exactly 10 if and only if c0 != 0 and c10 != 0.

Checking only c0 != 0 is not enough. The monomial solution f(t) = 1 whose only
nonzero coefficient is at index lo = 0 (that is, P(t) = c0 = 1) satisfies
c0 != 0, so if we look only at the condition c0 != 0, we would misclassify
such a monomial solution as a nontrivial solution. (A monomial solution with
lo != 0 has c0 = 0, so the check c0 != 0 alone would not misclassify it.)
Classifying by the true span (the difference between the smallest and largest
indices of the nonzero coefficients) correctly avoids this.

--------------------------------------------------------------
Plan
--------------------------------------------------------------

1. (A1),(A2),(B),(C),(D) are linear equations in c0,...,c10:
   2 from (A1),(A2), 2 from (B), 2 from (C), and 4 from (D), 10 equations in total.
   To solve in a uniform way throughout the series span6-span11, we also add n as an unknown and
   solve with `linsolve(eqs, vars_c + [n])`. If we put r = 60n + R, then
   for each of the 60 residue classes, linsolve leaves EXACTLY
   {c10, n} as free variables. We do not just count the degrees of freedom;
   below we assert this unconditionally at runtime.

2. (A3) f''(1)=0 becomes a linear equation in that one free variable. The coefficient of c10 in f''(1) is
   EXACTLY the same nonzero constant for all 60 residue classes (we do not just check that it is nonzero;
   below we assert its exact value at runtime). So c10 is uniquely determined as a polynomial in n.
   So this condition does not constrain n at all.

   Right after solving this, we assert that v0(n)=c10(n) really belongs to Z[n] (polynomials with integer coefficients and no denominator).
   Later, we also check the same thing independently for all 11 c_k(n). These two checks are not redundant.
   From v0(n) being in Z[n] alone, it does not follow that c0(n),...,c9(n) (obtained by solving the original 10 equations using v0,n)
   also have no denominator, because that system of equations itself may introduce rational coefficients.

3. (A4) f'''(1)=0 becomes one polynomial equation in n. We assert at runtime that this polynomial has integer coefficients,
   and we also check and assert its degree at runtime (not as a mere assumption, but as a universal fact actually checked
   for all 60 residue classes). So the rational root theorem applies, and `integer_roots_of_poly` finds ALL of its integer roots,
   that is, completely and exhaustively, not just some of the candidates that happen to satisfy the condition.
   If we know that (1)-(3) above hold, then substituting these integer roots n0 into the c_k(n), which are already Z[n]-valued,
   GUARANTEES that the c_k are integers. So the final integrality check on the coefficients after substitution is a pure sanity assertion,
   and it must succeed. If it fails, this means that one of the guarantees established upstream has been broken, so instead of silently
   dropping that root, we stop the script explicitly.

4. For every root, we actually substitute the values, classify it by its true span, and then check it again independently by direct differentiation and substitution with sympy's `diff`, not with the shortcut formula (only the 7 conditions (A1)-(A4),(B),(C),(D). (A5) f''''(1)=0 is not among the search conditions of this script, so we do not check it either).

Every derivative f^{(k)}(1) is computed, not by expanding it by hand for each order, but from one general helper function based on the Leibniz formula:

    f^{(k)}(1) = sum_{j=0}^{k} C(k,j) * ff(r,j) * P^{(k-j)}(1)
"""

from sympy import (
    symbols, Eq, linsolve, simplify, Poly, S, cancel, divisors, div,
    binomial, ff, diff, exp, I, pi, expand, Integer, lcm, nsimplify
)
from sympy.ntheory.modular import crt
from itertools import product

# ================================================================
# Symbols
# ================================================================
n = symbols('n', integer=True)
t = symbols('t')
c = symbols('c0:11', integer=True)
vars_c = list(c)
NCOEF = len(vars_c)          # 11  -> degrees 0..10


# ================================================================
# Constraints at the primitive roots of unity.
# Each entry of each table expresses P(zeta) = zeta^{-r}, after taking the
# remainder by the cyclotomic polynomial and expanding in the power basis of Q(zeta).
#
# Concretely, we sort the exponents k=0,...,10 into residue classes modulo
# ord (=3,4,5). Using the relation of the cyclotomic polynomial (for example,
# 1+zeta+zeta^2=0 when ord=3), we eliminate the highest residue class as a
# linear combination of the other classes. This gives the expression in the
# power basis {1,zeta,...,zeta^{ord-2}}. (We have checked that the remainder of
# P(t) mod the cyclotomic polynomial, computed with sympy's
# `div(Poly(P,t), Poly(cyclotomic_poly(ord,t),t))`, agrees with the formulas below.)
# ================================================================
omega_cases = {
    0: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8],  1),
        Eq(c[1]+c[4]+c[7]+c[10] - c[2]-c[5]-c[8],  0)],
    1: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8], -1),
        Eq(c[1]+c[4]+c[7]+c[10] - c[2]-c[5]-c[8], -1)],
    2: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8],  0),
        Eq(c[1]+c[4]+c[7]+c[10] - c[2]-c[5]-c[8],  1)],
}

i_cases = {
    0: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10],  1),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9],  0)],
    1: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10],  0),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9], -1)],
    2: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10], -1),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9],  0)],
    3: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10],  0),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9],  1)],
}

zeta_cases = {
    0: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  1), Eq(c[1]-c[4]+c[6]-c[9],  0),
        Eq(c[2]-c[4]+c[7]-c[9],        0), Eq(c[3]-c[4]+c[8]-c[9],        0)],
    1: [Eq(c[0]-c[4]+c[5]-c[9]+c[10], -1), Eq(c[1]-c[4]+c[6]-c[9], -1),
        Eq(c[2]-c[4]+c[7]-c[9],       -1), Eq(c[3]-c[4]+c[8]-c[9],       -1)],
    2: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  0), Eq(c[1]-c[4]+c[6]-c[9],  0),
        Eq(c[2]-c[4]+c[7]-c[9],        0), Eq(c[3]-c[4]+c[8]-c[9],        1)],
    3: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  0), Eq(c[1]-c[4]+c[6]-c[9],  0),
        Eq(c[2]-c[4]+c[7]-c[9],        1), Eq(c[3]-c[4]+c[8]-c[9],        0)],
    4: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  0), Eq(c[1]-c[4]+c[6]-c[9],  1),
        Eq(c[2]-c[4]+c[7]-c[9],        0), Eq(c[3]-c[4]+c[8]-c[9],        0)],
}


# ================================================================
# Helper functions
# ================================================================
def P_deriv_at_1(coeffs, order):
    """P^{(order)}(1) for P(t) = sum coeffs[k] * t^k."""
    total = 0
    for k in range(order, len(coeffs)):
        falling = 1
        for j in range(order):
            falling *= (k - j)
        total += falling * coeffs[k]
    return total


def f_deriv_at_1(r_expr, coeffs, order):
    """
    Compute f^{(order)}(1) for f(t) = t^r * P(t) by the Leibniz formula.
    We do not assume that (A1),(A2) already hold.
    """
    total = 0
    for j in range(order + 1):
        total += binomial(order, j) * ff(r_expr, j) * P_deriv_at_1(coeffs, order - j)
    return total


def integer_roots_of_poly(expr, var):
    """
    Find ALL integer roots of expr(var) = 0, that is, completely and exhaustively.
    It does not just return some set of candidates that happen to satisfy the condition.

    This is a direct application of the rational root theorem. For a nonzero polynomial
    with integer coefficients, every integer root must divide the constant term
    (factors of `var` are removed below). So if we list all divisors of the constant
    term and test each one by exact substitution, we find all integer roots, with no
    root missed and no false positive.

    Returns a sorted list, the string 'IDENTICALLY_ZERO', or None if expr is not a
    polynomial in var.

    To apply the rational root theorem to a polynomial with integer coefficients,
    if there are rational coefficients we first clear the denominators by multiplying
    by the least common multiple of the denominators of the coefficients (this does
    not change the set of roots).
    """
    expr = cancel(simplify(expand(expr)))
    if expr == 0:
        return 'IDENTICALLY_ZERO'
    try:
        poly = Poly(expr, var)
    except Exception:
        return None
    if poly.is_zero:
        return 'IDENTICALLY_ZERO'

    coeffs = poly.all_coeffs()
    if not all(a.is_Rational for a in coeffs):
        return None
    den = 1
    for a in coeffs:
        den = lcm(den, a.as_numer_denom()[1])
    poly = Poly([a * den for a in coeffs], var)   # now integer coefficients
    assert all(a.is_Integer for a in poly.all_coeffs()), \
        "internal error: failed to clear denominators"

    const_term = poly.nth(0)
    if const_term == 0:
        reduced = poly
        while reduced.nth(0) == 0 and reduced.degree() > 0:
            reduced, _ = div(reduced, Poly(var, var))
        const2 = reduced.nth(0)
        candidates = [0] if const2 == 0 else \
            [0] + [d * s for d in divisors(abs(const2)) for s in (1, -1)]
    else:
        candidates = [d * s for d in divisors(abs(const_term)) for s in (1, -1)]

    return sorted(set(d for d in candidates if poly.eval(d) == 0))


def support_range(coeffs):
    """Return (smallest index, largest index, true span) of the nonzero coefficients."""
    nz = [k for k, v in enumerate(coeffs) if v != 0]
    if not nz:
        return None, None, None
    return min(nz), max(nz), max(nz) - min(nz)


# ================================================================
# Main loop
# ================================================================
records = []      # one entry per integer root found
warnings = []     # anything unexpected, reported at the end

for r3, r4, r5 in product(range(3), range(4), range(5)):

    R = crt([3, 4, 5], [r3, r4, r5])[0]
    r_expr = 60 * n + R

    eqs = [
        Eq(sum(vars_c), 1),                                            # (A1): P(1) = 1
        # (A2): substitute P(1)=1 from (A1) into f'(1) = r*P(1) + P'(1) = 0,
        # and simplify it to the form r + sum_{k>=1} k*c_k = 0.
        Eq(r_expr + sum(k * vars_c[k] for k in range(1, NCOEF)), 0),
        *omega_cases[r3], *i_cases[r4], *zeta_cases[r5],               # (B),(C),(D)
    ]

    print("\n" + "=" * 78)
    print(f"CASE r3={r3}, r4={r4}, r5={r5}   r = 60n + {R}")

    sol = linsolve(eqs, vars_c + [n])

    # Guard: we check at runtime, for each residue class, with the assert below,
    # that this linear system (10 equations in 12 unknowns: c0,...,c10 and n)
    # is not inconsistent. So here we do not silently skip an exceptional case;
    # instead we assert this assumption unconditionally.
    assert sol != S.EmptySet, \
        f"r3r4r5={r3}{r4}{r5}: unexpected inconsistency in the linear system"

    sol_full = list(sol)[0]

    free_syms = set()
    for s in sol_full:
        free_syms |= s.free_symbols
    free_syms &= (set(vars_c) | {n})

    # We check at runtime, for each residue class, with the assert below, that the
    # set of free variables is EXACTLY {c10, n} (not just "there are two free
    # variables", but also that they are the specific variables c10 and n). As
    # background: if the 10x11 part for c0,...,c10 only has rank 10, then adding n
    # as an unknown creates exactly one free variable (n itself), and in addition
    # the original free variable c10 should remain. However, we do not separately
    # assert below that this 10x11 part has rank 10, so the fact that the free
    # variables are really {c10, n} is checked by the assert right after this.
    # Note: we take v0 to be c10 itself, instead of choosing it by sorting the names in free_syms.
    assert free_syms == {c[10], n}, \
        f"r3r4r5={r3}{r4}{r5}: unexpected free variables {free_syms}"
    v0 = c[10]

    # The last entry of sol_full (the one for the column of n) is n itself (an
    # identity), so if we only want the expressions for c0,...,c10 we can drop it.
    # This is mathematically equivalent to treating n as a parameter and solving
    # `linsolve(eqs, vars_c)` (the case where n is not among the unknowns).
    sol_tuple = sol_full[:NCOEF]

    # ---- Determine the only free variable by (A3) ----
    f2 = f_deriv_at_1(r_expr, sol_tuple, 2)

    # Guard: the coefficient of v0=c10 in f''(1) must be nonzero. Otherwise, the "unique solution" below
    # would silently leave a free variable. More strongly, we check at runtime for each residue class, with
    # the assert below, that this coefficient is EXACTLY 60. It should be a constant that depends neither on n
    # nor on the residue class. By asserting this exact value, not just that it is nonzero, we can detect
    # it at once and explicitly if this fact breaks when the equations are changed in the future.
    coeff_v0 = simplify(expand(f2).coeff(v0))
    assert coeff_v0 == 60, \
        f"r3r4r5={r3}{r4}{r5}: unexpected coefficient of c10 in f''(1): {coeff_v0} (expected 60)"

    # We have just asserted coeff_v0 == 60 != 0, so this linear equation in one variable is guaranteed to have a unique solution.
    # So EmptySet cannot occur, and we assert this instead of handling it as a possible branch.
    free_sol = linsolve([Eq(f2, 0)], [v0])
    assert free_sol != S.EmptySet, \
        f"r3r4r5={r3}{r4}{r5}: nonsingular equation unexpectedly had no solution"
    (v0_val,) = list(free_sol)[0]

    # Guard: v0(n)=c10(n) itself must already be a genuine element of Z[n].
    # We check this here, before substituting it into the other 10 coefficients. This is not redundant with the later check on each c_k.
    # Even if v0 is a clean polynomial in n, c0(n),...,c9(n) (obtained by solving the original 10 equations using v0,n)
    # may still have denominators, because that system of equations itself may introduce rational coefficients.
    val_c = cancel(v0_val)
    assert val_c.as_numer_denom()[1] == 1 and \
        all(a.is_Integer for a in Poly(val_c, n).all_coeffs()), \
        f"r3r4r5={r3}{r4}{r5}: v0=c10(n) is not in Z[n]: {val_c}"

    sol_n = tuple(simplify(s.subs({v0: v0_val})) for s in sol_tuple)

    # After this substitution no coefficient symbol may remain (v0 has been replaced by a concrete expression in n), so we assert this.
    leftover = set()
    for s in sol_n:
        leftover |= (s.free_symbols - {n})
    leftover &= set(vars_c)
    assert not leftover, \
        f"r3r4r5={r3}{r4}{r5}: free symbols remain after substitution: {leftover}"

    # Guard: each of the 11 coefficients must also, independently, be a polynomial in n with integer coefficients.
    # (As noted above, this is a different fact from v0 being in Z[n].)
    # Then c_k is an integer for every integer n, and no extra congruence analysis on n is needed.
    for idx, s in enumerate(sol_n):
        sc = cancel(s)
        assert sc.as_numer_denom()[1] == 1 and \
            all(a.is_Integer for a in Poly(sc, n).all_coeffs()), \
            f"r3r4r5={r3}{r4}{r5}: c{idx}(n) is not in Z[n]: {sc}"

    # ---- Constrain n by (A4) ----
    f3_n = cancel(simplify(f_deriv_at_1(r_expr, sol_n, 3)))

    # Guard: as a function of n, f'''(1) must be a polynomial with integer coefficients of degree EXACTLY 3.
    # This is not just an assumption; we check it at runtime for each residue class with the asserts below.
    # This is exactly the assumption the rational root theorem needs, so if these asserts pass, the root search just below is fully justified, not heuristic.
    p3_check = Poly(f3_n, n)
    assert p3_check.degree() == 3, \
        f"r3r4r5={r3}{r4}{r5}: f'''(1) has degree {p3_check.degree()} (expected 3)"
    assert all(a.is_Integer for a in p3_check.all_coeffs()), \
        f"r3r4r5={r3}{r4}{r5}: f'''(1) is not in Z[n]: {f3_n}"

    # We now know that f3_n is a nonzero polynomial of degree 3 in Z[n], so the call below finds ALL of its integer roots,
    # that is, a complete and exhaustive list by the rational root theorem. It does not just collect candidates that happen to satisfy the condition.
    roots = integer_roots_of_poly(f3_n, n)

    # Both branches below are logically unreachable. We have just checked that f3_n is a nonzero polynomial (of degree 3) in Z[n],
    # so integer_roots_of_poly can neither fail to parse it nor judge it to be identically 0. So we assert them instead of handling them as real branches.
    assert roots is not None, \
        f"r3r4r5={r3}{r4}{r5}: unreachable -- f3_n already proven to be a polynomial in n"
    assert roots != 'IDENTICALLY_ZERO', \
        f"r3r4r5={r3}{r4}{r5}: unreachable -- f3_n already proven to have degree 3"
    if not roots:
        print("  -> f'''(1)=0 has no integer root.")
        continue

    print(f"  integer roots of f'''(1)=0 : {roots}")

    for n0 in roots:
        coeffs_num = [simplify(s.subs(n, n0)) for s in sol_n]
        r_num = r_expr.subs(n, n0)

        # Guard: at this point, that each c_k(n) is in Z[n] has already been asserted
        # independently above. Also n0 is obtained as an integer, so each c_k(n0) is
        # always an integer. So the check here does not impose a new condition. It is
        # a sanity check that confirms consistency with the integrality already
        # established by the upstream computation. If it fails, this shows some problem
        # in the upstream computation or checks, so we stop with an assert instead of
        # silently dropping the candidate.
        assert all(v.is_Integer for v in coeffs_num), \
            f"r3r4r5={r3}{r4}{r5}, n={n0}: non-integer coefficients {coeffs_num} " \
            "(contradicts the Z[n]-valued c_k(n) already established above)"

        lo, hi, span = support_range(coeffs_num)

        # Classify by the TRUE span, not just by c0.
        if span is None:
            kind = "P == 0 (impossible: contradicts f(1)=1)"
        elif span == 0:
            # Guard: when span=0 (monomial P(t)=c_lo*t^lo, c_lo=1), we have f(t)=t^{r+lo}.
            # For the derivative of a monomial, d/dt(t^m)|_{t=1}=m, so (A2) f'(1)=0
            # requires m=r+lo to be 0. So r_num+lo=0, that is, f(t) must be 1.
            # This is not a new condition. It is a sanity check that confirms a fact
            # that (A2) should already guarantee.
            assert r_num + lo == 0, \
                f"r3r4r5={r3}{r4}{r5}, n={n0}: monomial exponent r+lo={r_num + lo} != 0 " \
                "(contradicts (A2) f'(1)=0)"
            kind = f"TRIVIAL: f(t) = t^{r_num + lo} (a monomial)"
        elif coeffs_num[0] != 0 and coeffs_num[NCOEF - 1] != 0:
            kind = "GENUINE span-10 solution"
        else:
            kind = f"lower span ({span}) -- not a new span-10 solution"

        print(f"\n  n = {n0}   r = {r_num}")
        print(f"    coefficients c0..c10 : {coeffs_num}")
        print(f"    support indices      : lo={lo}, hi={hi}, true span={span}")
        print(f"    classification       : {kind}")

        # ---- Independent check by diff / direct substitution ----
        # (A5) f''''(1)=0 is not among the search conditions of this script, so we do not check it here either.
        P = sum(coeffs_num[k] * t**k for k in range(NCOEF))
        f = expand(t**r_num * P)
        checks = {
            "f(1)":     simplify(f.subs(t, 1)),
            "f'(1)":    simplify(diff(f, t).subs(t, 1)),
            "f''(1)":   simplify(diff(f, t, 2).subs(t, 1)),
            "f'''(1)":  simplify(diff(f, t, 3).subs(t, 1)),
            "f(i)":     simplify(f.subs(t, I)),
            "f(omega)": simplify(f.subs(t, exp(2 * pi * I / 3))),
            "f(zeta5)": simplify(f.subs(t, exp(2 * pi * I / 5))),
        }
        expected = {"f(1)": 1, "f'(1)": 0, "f''(1)": 0, "f'''(1)": 0,
                    "f(i)": 1, "f(omega)": 1, "f(zeta5)": 1}
        all_ok = True
        for key, val in checks.items():
            if simplify(val - expected[key]) != 0:
                all_ok = False
                print(f"    !! CHECK FAILED: {key} = {val} (expected {expected[key]})")
        print(f"    independent check    : {'OK (all 7 conditions)' if all_ok else 'FAILED'}")
        if not all_ok:
            warnings.append(f"r3r4r5={r3}{r4}{r5}, n={n0}: independent verification failed")

        records.append(dict(r3=r3, r4=r4, r5=r5, n=n0, r=r_num,
                            coeffs=coeffs_num, lo=lo, hi=hi, span=span,
                            kind=kind, verified=all_ok))

# ================================================================
# Summary
# ================================================================
print("\n" + "#" * 78)
print("SUMMARY")
print(f"  integer roots found in total : {len(records)}")

genuine = [x for x in records if x['coeffs'][0] != 0 and x['coeffs'][NCOEF - 1] != 0]
trivial = [x for x in records if x['span'] == 0]
lower   = [x for x in records if x['span'] not in (0, None) and x not in genuine]

print(f"  genuine span-10 solutions    : {len(genuine)}")
print(f"  trivial monomials f(t)=t^k   : {len(trivial)}")
print(f"  lower-span solutions         : {len(lower)}")

from collections import Counter
print(f"  true-span distribution       : {dict(Counter(x['span'] for x in records))}")

if all(x['verified'] for x in records):
    print("  independent verification     : all passed")
else:
    print("  independent verification     : SOME FAILED -- see above")

if warnings:
    print(f"\n  warnings ({len(warnings)}):")
    for w in warnings:
        print("   -", w)
else:
    print("\n  no warnings.")

if not genuine:
    # Guard: so far we have only checked that genuine (solutions with span exactly 10)
    # is empty. This alone does not guarantee that there are no nontrivial
    # lower-span solutions with span 1,...,9. The CONCLUSION below makes the
    # stronger claim "there is no nontrivial solution at all", so to support that
    # claim we explicitly assert here that lower is also empty.
    assert not lower, \
        "span-10 solutions are absent, but nontrivial lower-span solutions were found."
    print("\nCONCLUSION: within span <= 10, the conditions (A1)-(A4),(B),(C),(D)")
    print("admit no nontrivial solution; every integer root found corresponds")
    print("to the trivial f(t) = 1.")


==> anc/find_sol_span11_en.py <==
# -*- coding: utf-8 -*-
"""
We search for Laurent polynomials f(t) = t^r * P(t),
    P(t) = c0 + c1*t + ... + c11*t^11
(c0,...,c11 and r are all integers) that satisfy the following:

    (A1) f(1)     = 1
    (A2) f'(1)    = 0
    (A3) f''(1)   = 0
    (A4) f'''(1)  = 0
    (A5) f''''(1) = 0
    (B)  f(i)     = 1     (i is a primitive 4th root of unity)
    (C)  f(w)     = 1     (w is a primitive 3rd root of unity)
    (D)  f(z)     = 1     (z is a primitive 5th root of unity)

We check this for all 60 residue classes of r mod 60.

This is the sixth and last script in a series that solves the problem in the
same framework while increasing the upper bound on the degree of P(t) (the
upper bound on the span) as 6,7,8,... For the overall framework, see the
docstring of the span6 script.

Here the coefficients of P(t) are restricted to the 12 coefficients c0,...,c11
(N=12). In span10 (N=11) there were 2 free variables, {c10, n}, while here,
since N went up by 1 again, the unknowns (13 in total, c0,...,c11 and n) are 3
more than the equations (10), and the free variables increase to 3 (c10, c11,
n). Of these, c10 and c11 can be uniquely determined as expressions in n, as a
system of 2 linear equations in 2 unknowns from (A3),(A4) together, and the
final polynomial equation that constrains n comes from (A5). This script is
the first one to use up all 5 derivative conditions (A1)-(A5) introduced in
this series.

Below we assert that linsolve returns a solution (not EmptySet) whose free
variables are EXACTLY {c10, c11, n}; that is, it expresses c0,...,c9 in terms
of c10, c11 and n. Since n is included as an unknown, the coefficient matrix has
constant entries, so the solution set is exactly this family, freely
parametrized by c10, c11 and n. So the kernel of the 10x13 coefficient
matrix has dimension 3, and its vectors with n-component 0 form a
2-dimensional space; this is the kernel of the 10x12 coefficient matrix
for c0,...,c11 only. Hence that matrix has rank 12-2 = 10 (full row
rank), and the system in c0,...,c11 alone is consistent for every value
of n. So even if we run `linsolve(eqs, vars_c)` with n kept as "a symbol
to be decided later", in this case there is no risk of missing a case where
the inconsistency disappears only for a specific integer n. (Having more
unknowns (12) than equations (10) alone would not be enough for this; what is
needed is full row rank.) However, to solve the
linear stage in the same uniform way throughout the series span6-span11, here
too we add n as an unknown and solve with `linsolve(eqs, vars_c + [n])`. We
actually solve the linear system including n, and assert that the free
variables are EXACTLY {c10, c11, n}. This is mathematically equivalent to
treating n as a parameter and solving for c0,...,c11 only.

--------------------------------------------------------------
What "span" means here
--------------------------------------------------------------

Allowing the 12 coefficients c0,...,c11 does not mean that we restrict the search to solutions whose span is exactly 11.
A solution whose nonzero coefficients appear only in a shorter range can be written in the same way, as a solution with a smaller span. So
the search below covers all span <= 11 at once, and classifies each solution by its TRUE span (the actual span).

    true span = (largest index with c_k != 0) - (smallest index with c_k != 0).

A solution has span exactly 11 if and only if c0 != 0 and c11 != 0.

Checking only c0 != 0 is not enough. The monomial solution f(t) = 1 whose only
nonzero coefficient is at index lo = 0 (that is, P(t) = c0 = 1) satisfies
c0 != 0, so if we look only at the condition c0 != 0, we would misclassify
such a monomial solution as a nontrivial solution. (A monomial solution with
lo != 0 has c0 = 0, so the check c0 != 0 alone would not misclassify it.)
Classifying by the true span (the difference between the smallest and largest
indices of the nonzero coefficients) correctly avoids this.

--------------------------------------------------------------
Plan
--------------------------------------------------------------

1. (A1),(A2),(B),(C),(D) are linear equations in c0,...,c11: 10 equations in 12 unknowns.
   To solve in a uniform way throughout the series span6-span11, we also add n as an unknown and
   solve with `linsolve(eqs, vars_c + [n])`. If we put r = 60n + R, then
   for each of the 60 residue classes, linsolve leaves EXACTLY {c10, c11, n} as free variables.
   We do not just count the degrees of freedom; below we assert this unconditionally at runtime.

2. (A3) f''(1)=0 and (A4) f'''(1)=0 become linear equations in those two free variables. The determinant of the 2x2 coefficient matrix is
   EXACTLY 10800 for all 60 residue classes (we do not just check that it is nonzero; below we assert this at runtime).
   So c10 and c11 are uniquely determined as polynomials in n. So these two conditions do not constrain n at all.

   Right after solving these, we assert that v0(n)=c10(n) and v1(n)=c11(n) really belong to Z[n] (polynomials with integer coefficients and no denominator).
   Later, we also check the same thing independently for all 12 c_k(n). These two checks are not redundant.
   From v0(n),v1(n) being in Z[n] alone, it does not follow that c0(n),...,c9(n) (obtained by solving the original 10 equations using v0,v1,n)
   also have no denominator, because that system of equations itself may introduce rational coefficients.

3. (A5) f''''(1)=0 becomes one polynomial equation in n. We assert at runtime that this polynomial has degree EXACTLY 4 and integer coefficients.
   This too is not a mere assumption, but a universal fact actually checked for all 60 residue classes. So the rational root theorem applies, and
   `integer_roots_of_poly` finds ALL of its integer roots, that is, completely and exhaustively, not just some of the candidates that happen to satisfy the condition.
   If we know that (1)-(3) above hold, then substituting these integer roots n0 into the c_k(n), which are already Z[n]-valued,
   GUARANTEES that the c_k are integers. So the final integrality check on the coefficients after substitution is a pure sanity assertion,
   and it must succeed. If it fails, this means that one of the guarantees established upstream has been broken, so instead of silently
   dropping that root, we stop the script explicitly.

4. For every root, we actually substitute the values, classify it by its true span, and then check it again independently by direct differentiation and substitution with sympy's `diff`, not with the shortcut formula.

Every derivative f^{(k)}(1) is computed, not by expanding it by hand for each order, but from one general helper function based on the Leibniz formula:

    f^{(k)}(1) = sum_{j=0}^{k} C(k,j) * ff(r,j) * P^{(k-j)}(1)
"""

from sympy import (
    symbols, Eq, linsolve, simplify, Poly, S, cancel, divisors, div,
    binomial, ff, diff, exp, I, pi, expand, Matrix, Integer, lcm, nsimplify
)
from sympy.ntheory.modular import crt
from itertools import product

# ================================================================
# Symbols
# ================================================================
n = symbols('n', integer=True)
t = symbols('t')
c = symbols('c0:12', integer=True)
vars_c = list(c)
NCOEF = len(vars_c)          # 12  -> degrees 0..11


# ================================================================
# Constraints at the primitive roots of unity.
# Each entry of each table expresses P(zeta) = zeta^{-r}, after taking the
# remainder by the cyclotomic polynomial and expanding in the power basis of Q(zeta).
# (These 12 residue cases have been checked against formulas derived independently
# from the cyclotomic polynomials themselves.)
# ================================================================
omega_cases = {
    0: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8]-c[11],  1),
        Eq(c[1]+c[4]+c[7]+c[10] - c[2]-c[5]-c[8]-c[11],  0)],
    1: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8]-c[11], -1),
        Eq(c[1]+c[4]+c[7]+c[10] - c[2]-c[5]-c[8]-c[11], -1)],
    2: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8]-c[11],  0),
        Eq(c[1]+c[4]+c[7]+c[10] - c[2]-c[5]-c[8]-c[11],  1)],
}

i_cases = {
    0: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10],  1),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9]-c[11],  0)],
    1: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10],  0),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9]-c[11], -1)],
    2: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10], -1),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9]-c[11],  0)],
    3: [Eq(c[0]-c[2]+c[4]-c[6]+c[8]-c[10],  0),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9]-c[11],  1)],
}

zeta_cases = {
    0: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  1), Eq(c[1]-c[4]+c[6]-c[9]+c[11],  0),
        Eq(c[2]-c[4]+c[7]-c[9],        0), Eq(c[3]-c[4]+c[8]-c[9],        0)],
    1: [Eq(c[0]-c[4]+c[5]-c[9]+c[10], -1), Eq(c[1]-c[4]+c[6]-c[9]+c[11], -1),
        Eq(c[2]-c[4]+c[7]-c[9],       -1), Eq(c[3]-c[4]+c[8]-c[9],       -1)],
    2: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  0), Eq(c[1]-c[4]+c[6]-c[9]+c[11],  0),
        Eq(c[2]-c[4]+c[7]-c[9],        0), Eq(c[3]-c[4]+c[8]-c[9],        1)],
    3: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  0), Eq(c[1]-c[4]+c[6]-c[9]+c[11],  0),
        Eq(c[2]-c[4]+c[7]-c[9],        1), Eq(c[3]-c[4]+c[8]-c[9],        0)],
    4: [Eq(c[0]-c[4]+c[5]-c[9]+c[10],  0), Eq(c[1]-c[4]+c[6]-c[9]+c[11],  1),
        Eq(c[2]-c[4]+c[7]-c[9],        0), Eq(c[3]-c[4]+c[8]-c[9],        0)],
}


# ================================================================
# Helper functions
# ================================================================
def P_deriv_at_1(coeffs, order):
    """P^{(order)}(1) for P(t) = sum coeffs[k] * t^k."""
    total = 0
    for k in range(order, len(coeffs)):
        falling = 1
        for j in range(order):
            falling *= (k - j)
        total += falling * coeffs[k]
    return total


def f_deriv_at_1(r_expr, coeffs, order):
    """
    Compute f^{(order)}(1) for f(t) = t^r * P(t) by the Leibniz formula.
    We do not assume that (A1),(A2) already hold.
    """
    total = 0
    for j in range(order + 1):
        total += binomial(order, j) * ff(r_expr, j) * P_deriv_at_1(coeffs, order - j)
    return total


def integer_roots_of_poly(expr, var):
    """
    Find ALL integer roots of expr(var) = 0, that is, completely and exhaustively.
    It does not just return some set of candidates that happen to satisfy the condition.

    This is a direct application of the rational root theorem. For a nonzero polynomial
    with integer coefficients, every integer root must divide the constant term
    (factors of `var` are removed below). So if we list all divisors of the constant
    term and test each one by exact substitution, we find all integer roots, with no
    root missed and no false positive.

    Returns a sorted list, the string 'IDENTICALLY_ZERO', or None if expr is not a
    polynomial in var.

    The rational root theorem needs integer coefficients, so if there are rational
    coefficients we first clear the denominators by multiplying by their least common
    multiple (this does not change the set of roots).
    """
    expr = cancel(simplify(expand(expr)))
    if expr == 0:
        return 'IDENTICALLY_ZERO'
    try:
        poly = Poly(expr, var)
    except Exception:
        return None
    if poly.is_zero:
        return 'IDENTICALLY_ZERO'

    coeffs = poly.all_coeffs()
    if not all(a.is_Rational for a in coeffs):
        return None
    den = 1
    for a in coeffs:
        den = lcm(den, a.as_numer_denom()[1])
    poly = Poly([a * den for a in coeffs], var)   # now integer coefficients
    assert all(a.is_Integer for a in poly.all_coeffs()), \
        "internal error: failed to clear denominators"

    const_term = poly.nth(0)
    if const_term == 0:
        reduced = poly
        while reduced.nth(0) == 0 and reduced.degree() > 0:
            reduced, _ = div(reduced, Poly(var, var))
        const2 = reduced.nth(0)
        candidates = [0] if const2 == 0 else \
            [0] + [d * s for d in divisors(abs(const2)) for s in (1, -1)]
    else:
        candidates = [d * s for d in divisors(abs(const_term)) for s in (1, -1)]

    return sorted(set(d for d in candidates if poly.eval(d) == 0))


def support_range(coeffs):
    """Return (smallest index, largest index, true span) of the nonzero coefficients."""
    nz = [k for k, v in enumerate(coeffs) if v != 0]
    if not nz:
        return None, None, None
    return min(nz), max(nz), max(nz) - min(nz)


# ================================================================
# Main loop
# ================================================================
records = []      # one entry per integer root found
warnings = []     # anything unexpected, reported at the end

for r3, r4, r5 in product(range(3), range(4), range(5)):

    R = crt([3, 4, 5], [r3, r4, r5])[0]
    r_expr = 60 * n + R

    eqs = [
        Eq(sum(vars_c), 1),                                            # (A1): P(1) = 1
        # (A2): substitute P(1)=1 from (A1) into f'(1) = r*P(1) + P'(1) = 0,
        # and simplify it to the form r + sum_{k>=1} k*c_k = 0.
        Eq(r_expr + sum(k * vars_c[k] for k in range(1, NCOEF)), 0),
        *omega_cases[r3], *i_cases[r4], *zeta_cases[r5],               # (B),(C),(D)
    ]

    print("\n" + "=" * 78)
    print(f"CASE r3={r3}, r4={r4}, r5={r5}   r = 60n + {R}")

    sol = linsolve(eqs, vars_c + [n])

    # Guard: we check at runtime, for each residue class, with the assert below,
    # that this linear system (10 equations in 13 unknowns: c0,...,c11 and n)
    # is not inconsistent. So here we do not silently skip an exceptional case;
    # instead we assert this assumption unconditionally.
    assert sol != S.EmptySet, \
        f"r3r4r5={r3}{r4}{r5}: unexpected inconsistency in the linear system"

    sol_full = list(sol)[0]

    free_syms = set()
    for s in sol_full:
        free_syms |= s.free_symbols
    free_syms &= (set(vars_c) | {n})

    # We check at runtime, for each residue class, with the assert below, that the
    # set of free variables is EXACTLY {c10, c11, n} (not just "there are three free
    # variables"). As background: if the 10x12 part for c0,...,c11 only has rank 10,
    # then adding n as an unknown creates exactly one free variable (n itself), and
    # in addition the original free variables c10, c11 should remain. However, we do
    # not separately assert below that this 10x12 part has rank 10, so the fact that
    # the free variables are really {c10, c11, n} is checked by the assert right
    # after this.
    # Note: we take v0, v1 to be c10, c11 themselves, instead of choosing them by
    # sorting the names in free_syms.
    assert free_syms == {c[10], c[11], n}, \
        f"r3r4r5={r3}{r4}{r5}: unexpected free variables {free_syms}"
    v0, v1 = c[10], c[11]

    # The last entry of sol_full (the one for the column of n) is n itself (an
    # identity), so if we only want the expressions for c0,...,c11 we can drop it.
    # This is mathematically equivalent to treating n as a parameter and solving
    # `linsolve(eqs, vars_c)` (the case where n is not among the unknowns).
    sol_tuple = sol_full[:NCOEF]

    # ---- Determine the two free variables by (A3),(A4) ----
    f2 = f_deriv_at_1(r_expr, sol_tuple, 2)
    f3 = f_deriv_at_1(r_expr, sol_tuple, 3)

    # Guard: the 2x2 system must be nonsingular. Otherwise, the "unique solution" below would silently leave a free variable.
    # More strongly, we check at runtime for each residue class, with the assert below, that this determinant is EXACTLY 10800.
    # It should be a constant that depends neither on n nor on the residue class. By asserting this exact value, not just that it is nonzero,
    # we can detect it at once and explicitly if this fact breaks when the equations are changed in the future.
    M = Matrix([[expand(f2).coeff(v0), expand(f2).coeff(v1)],
                [expand(f3).coeff(v0), expand(f3).coeff(v1)]])
    detM = simplify(M.det())
    assert detM == 10800, \
        f"r3r4r5={r3}{r4}{r5}: unexpected determinant {detM} (expected 10800)"

    # We have just asserted detM == 10800 != 0, so this 2x2 linear system is guaranteed to have a unique solution.
    # So EmptySet cannot occur, and we assert this instead of handling it as a possible branch.
    free_sol = linsolve([Eq(f2, 0), Eq(f3, 0)], [v0, v1])
    assert free_sol != S.EmptySet, \
        f"r3r4r5={r3}{r4}{r5}: nonsingular system unexpectedly had no solution"
    v0_val, v1_val = list(free_sol)[0]

    # Guard: v0(n)=c10(n) and v1(n)=c11(n) themselves must already be genuine elements of Z[n].
    # We check this here, before substituting them into the other 10 coefficients. This is not redundant with the later check on each c_k.
    # Even if v0,v1 are clean polynomials in n, c0(n),...,c9(n) (obtained by solving the original 10 equations using v0,v1,n)
    # may still have denominators, because that substitution may introduce rational coefficients of its own.
    for label, val in (("v0=c10", v0_val), ("v1=c11", v1_val)):
        val_c = cancel(val)
        assert val_c.as_numer_denom()[1] == 1 and \
            all(a.is_Integer for a in Poly(val_c, n).all_coeffs()), \
            f"r3r4r5={r3}{r4}{r5}: {label}(n) is not in Z[n]: {val_c}"

    sol_n = tuple(simplify(s.subs({v0: v0_val, v1: v1_val})) for s in sol_tuple)

    # After this substitution no coefficient symbol may remain (v0,v1 have been replaced by concrete expressions in n), so we assert this.
    leftover = set()
    for s in sol_n:
        leftover |= (s.free_symbols - {n})
    leftover &= set(vars_c)
    assert not leftover, \
        f"r3r4r5={r3}{r4}{r5}: free symbols remain after substitution: {leftover}"

    # Guard: each of the 12 coefficients must also, independently, be a polynomial in n with integer coefficients.
    # (As noted above, this is a different fact from v0,v1 being in Z[n].)
    # Then c_k is an integer for every integer n, and no extra congruence analysis on n is needed.
    for idx, s in enumerate(sol_n):
        sc = cancel(s)
        assert sc.as_numer_denom()[1] == 1 and \
            all(a.is_Integer for a in Poly(sc, n).all_coeffs()), \
            f"r3r4r5={r3}{r4}{r5}: c{idx}(n) is not in Z[n]: {sc}"

    # ---- Constrain n by (A5) ----
    f4_n = cancel(simplify(f_deriv_at_1(r_expr, sol_n, 4)))

    # Guard: as a function of n, f''''(1) must be a polynomial with integer coefficients of degree EXACTLY 4.
    # This is not just an assumption; we check it at runtime for each residue class with the asserts below.
    # This is exactly the assumption the rational root theorem needs, so if these asserts pass, the root search just below is fully justified, not heuristic.
    p4_check = Poly(f4_n, n)
    assert p4_check.degree() == 4, \
        f"r3r4r5={r3}{r4}{r5}: f''''(1) has degree {p4_check.degree()} (expected 4)"
    assert all(a.is_Integer for a in p4_check.all_coeffs()), \
        f"r3r4r5={r3}{r4}{r5}: f''''(1) is not in Z[n]: {f4_n}"

    # We now know that f4_n is a nonzero polynomial of degree 4 in Z[n], so the call below finds ALL of its integer roots,
    # that is, a complete and exhaustive list by the rational root theorem. It does not just collect candidates that happen to satisfy the condition.
    roots = integer_roots_of_poly(f4_n, n)

    # Both branches below are logically unreachable. We have just checked that f4_n is a nonzero polynomial (of degree 4) in Z[n],
    # so integer_roots_of_poly can neither fail to parse it nor judge it to be identically 0. So we assert them instead of handling them as real branches.
    assert roots is not None, \
        f"r3r4r5={r3}{r4}{r5}: unreachable -- f4_n already proven to be a polynomial in n"
    assert roots != 'IDENTICALLY_ZERO', \
        f"r3r4r5={r3}{r4}{r5}: unreachable -- f4_n already proven to have degree 4"
    if not roots:
        print("  -> f''''(1)=0 has no integer root.")
        continue

    print(f"  integer roots of f''''(1)=0 : {roots}")

    for n0 in roots:
        coeffs_num = [simplify(s.subs(n, n0)) for s in sol_n]
        r_num = r_expr.subs(n, n0)

        # Guard (handled after logical checking, not with a silent `continue`): at this point, that each c_k(n) is in Z[n]
        # is already guaranteed by asserts, and n0 was obtained as an integer root of f''''(1)=0 by a complete and exact search.
        # Substituting an integer into a polynomial with integer coefficients ALWAYS gives an integer, so this is a pure sanity check and must pass.
        # If it fails, one of the guarantees established upstream has been broken. That is not a case to skip silently and move on;
        # it is a real bug, and we should stop explicitly and investigate.
        assert all(v.is_Integer for v in coeffs_num), \
            f"r3r4r5={r3}{r4}{r5}, n={n0}: non-integer coefficients {coeffs_num} " \
            "(contradicts the Z[n]-valued c_k(n) already established above)"

        lo, hi, span = support_range(coeffs_num)

        # Classify by the TRUE span, not just by c0.
        if span is None:
            kind = "P == 0 (impossible: contradicts f(1)=1)"
        elif span == 0:
            # Guard: when span=0 (monomial P(t)=c_lo*t^lo, c_lo=1), we have f(t)=t^{r+lo}.
            # For the derivative of a monomial, d/dt(t^m)|_{t=1}=m, so (A2) f'(1)=0
            # requires m=r+lo to be 0. So r_num+lo=0, that is, f(t) must be 1.
            # This is not a new condition. It is a sanity check that confirms a fact
            # that (A2) should already guarantee.
            assert r_num + lo == 0, \
                f"r3r4r5={r3}{r4}{r5}, n={n0}: monomial exponent r+lo={r_num + lo} != 0 " \
                "(contradicts (A2) f'(1)=0)"
            kind = f"TRIVIAL: f(t) = t^{r_num + lo} (a monomial)"
        elif coeffs_num[0] != 0 and coeffs_num[NCOEF - 1] != 0:
            kind = "GENUINE span-11 solution"
        else:
            kind = f"lower span ({span}) -- not a new span-11 solution"

        print(f"\n  n = {n0}   r = {r_num}")
        print(f"    coefficients c0..c11 : {coeffs_num}")
        print(f"    support indices      : lo={lo}, hi={hi}, true span={span}")
        print(f"    classification       : {kind}")

        # ---- Independent check by diff / direct substitution ----
        P = sum(coeffs_num[k] * t**k for k in range(NCOEF))
        f = expand(t**r_num * P)
        checks = {
            "f(1)":     simplify(f.subs(t, 1)),
            "f'(1)":    simplify(diff(f, t).subs(t, 1)),
            "f''(1)":   simplify(diff(f, t, 2).subs(t, 1)),
            "f'''(1)":  simplify(diff(f, t, 3).subs(t, 1)),
            "f''''(1)": simplify(diff(f, t, 4).subs(t, 1)),
            "f(i)":     simplify(f.subs(t, I)),
            "f(omega)": simplify(f.subs(t, exp(2 * pi * I / 3))),
            "f(zeta5)": simplify(f.subs(t, exp(2 * pi * I / 5))),
        }
        expected = {"f(1)": 1, "f'(1)": 0, "f''(1)": 0, "f'''(1)": 0,
                    "f''''(1)": 0, "f(i)": 1, "f(omega)": 1, "f(zeta5)": 1}
        all_ok = True
        for key, val in checks.items():
            if simplify(val - expected[key]) != 0:
                all_ok = False
                print(f"    !! CHECK FAILED: {key} = {val} (expected {expected[key]})")
        print(f"    independent check    : {'OK (all 8 conditions)' if all_ok else 'FAILED'}")
        if not all_ok:
            warnings.append(f"r3r4r5={r3}{r4}{r5}, n={n0}: independent verification failed")

        records.append(dict(r3=r3, r4=r4, r5=r5, n=n0, r=r_num,
                            coeffs=coeffs_num, lo=lo, hi=hi, span=span,
                            kind=kind, verified=all_ok))

# ================================================================
# Summary
# ================================================================
print("\n" + "#" * 78)
print("SUMMARY")
print(f"  integer roots found in total : {len(records)}")

genuine = [x for x in records if x['coeffs'][0] != 0 and x['coeffs'][NCOEF - 1] != 0]
trivial = [x for x in records if x['span'] == 0]
lower   = [x for x in records if x['span'] not in (0, None) and x not in genuine]

print(f"  genuine span-11 solutions    : {len(genuine)}")
print(f"  span-0 solutions (all f(t)=1)   : {len(trivial)}")
print(f"  lower-span solutions         : {len(lower)}")

from collections import Counter
print(f"  true-span distribution       : {dict(Counter(x['span'] for x in records))}")

if all(x['verified'] for x in records):
    print("  independent verification     : all passed")
else:
    print("  independent verification     : SOME FAILED -- see above")

if warnings:
    print(f"\n  warnings ({len(warnings)}):")
    for w in warnings:
        print("   -", w)
else:
    print("\n  no warnings.")

if not genuine:
    # Guard: so far we have only checked that genuine (solutions with span exactly 11)
    # is empty. This alone does not guarantee that there are no nontrivial
    # lower-span solutions with span 1,...,10. The CONCLUSION below makes the
    # stronger claim "there is no nontrivial solution at all", so to support that
    # claim we explicitly assert here that lower is also empty.
    assert not lower, \
        "span-11 solutions are absent, but nontrivial lower-span solutions were found."
    print("\nCONCLUSION: within span <= 11, the conditions (A1)-(A5),(B),(C),(D)")
    print("admit no nontrivial solution; every integer root found corresponds")
    print("to the trivial f(t) = 1.")


==> anc/find_sol_span6_en.py <==
# -*- coding: utf-8 -*-
"""
We search for Laurent polynomials f(t) = t^r * P(t),
    P(t) = c0 + c1*t + ... + c6*t^6
(c0,...,c6 and r are all integers) that satisfy the following:

    (A1) f(1)     = 1
    (A2) f'(1)    = 0
    (A3) f''(1)   = 0
    (B)  f(i)     = 1     (i is a primitive 4th root of unity)
    (C)  f(w)     = 1     (w is a primitive 3rd root of unity)
    (D)  f(z)     = 1     (z is a primitive 5th root of unity)

We check this for all 60 residue classes of r mod 60.

This is the first script in a series that solves the problem in the same
framework while increasing the upper bound on the degree of P(t) (the upper
bound on the span) as 6,7,8,... Below, we first explain the framework common
to the whole series, and then describe the points specific to the case
handled by this script, span<=6 (NCOEF=7).

--------------------------------------------------------------
Framework of the whole series: why we include n among the unknowns and solve with linsolve
--------------------------------------------------------------

If we restrict the coefficients of P(t) to c0,...,c_{N-1} (N of them,
corresponding to span<=N-1; in this script N=7), we get linear equations in
c0,...,c_{N-1}: 2 from (A1),(A2), 2 from (B), 2 from (C), and 4 from (D),
10 in total.

Here we put r = 60n + R (R is the representative with 0<=R<60 determined from
(r3,r4,r5) by the Chinese remainder theorem, and n is an unknown integer).
(A2) is originally
    f'(1) = r*P(1) + P'(1) = 0
and the term r*P(1) contains products of r (and hence n) with the c_k. So if
we keep n as "a symbol (parameter) to be decided later" and pass only
c0,...,c_{N-1} to linsolve, these product terms are treated as coefficients
containing the free parameter n, and linsolve returns EmptySet "only when the
system is inconsistent whatever the value of n is" (for example,
`linsolve([Eq(2*x,4), Eq(3*x,3*n)], [x])` returns EmptySet unconditionally,
even though a solution actually exists when n=2). When there are more
equations than unknowns, linsolve cannot correctly detect this possibility
that "the inconsistency disappears only for a specific n".

So we substitute P(1)=1 from (A1) into (A2), simplify it to the form
    r + sum_{k>=1} k*c_k = 0
and then solve with n itself as one of the unknowns, as in
`linsolve(eqs, vars_c + [n])`. Then terms like r*P(1), which contain products
of n with the c_k, no longer appear, and the whole system becomes truly linear
in c0,...,c_{N-1} and n.

There are N+1 unknowns in total, c0,...,c_{N-1} and n, and there are always
10 equations. So, depending on how N+1 compares with 10, the behavior of this
framework changes as the span (=N-1) grows, as follows.

  * N+1 < 10 (small span): there are more equations, so the system is
    overdetermined. After checking at runtime, for each residue class, that
    the 10x(N+1) coefficient matrix has full column rank (rank = N+1), each
    residue class falls into one of two cases: inconsistent (EmptySet) or a
    unique solution.
  * N+1 = 10: the number of unknowns and the number of equations are exactly
    the same, so the system is square. If we check that the determinant of the
    10x10 coefficient matrix is a nonzero constant, no residue class is
    inconsistent, and there is always a unique numerical solution.
  * N+1 > 10 (large span): there are more unknowns. If we can check that the
    coefficient matrix has rank 10, then N+1-10 free variables remain when the
    linear system is consistent. In this series, to narrow down these free
    variables further, we add higher derivative conditions
    (A3) f''(1)=0, (A4) f'''(1)=0, (A5) f''''(1)=0 as far as needed. However,
    which variables are chosen as free variables, and whether n remains as a
    free variable, are not decided automatically in general, so for each N we
    actually check the structure of the coefficient matrix.

--------------------------------------------------------------
The case of this script (span<=6, N=7)
--------------------------------------------------------------

N=7 is the first case in the series on the side where N+1(=8) is smaller than
10. Below we assert at runtime that the 10x8 coefficient matrix for c0,...,c6
and n together (this matrix is a constant matrix that does not depend on the
residue class (r3,r4,r5) at all) has rank EXACTLY 8 (full column rank) for all
60 residue classes. The number of equations (10) is still 2 more than this rank
(8), so even after adding n as an unknown, the system is still overdetermined
(there are 2 more equations than unknowns).

That the number of equations is 2 more than the rank means that there is a
2-dimensional space of linear dependence relations among the rows of the
coefficient matrix for the 10 equations. Whether these linear dependence
relations are also consistent with the right-hand side is decided by the
concrete right-hand-side values determined for each residue class (n is
already included as an unknown, so no "symbol to be decided later" remains).
So, depending on the residue class, `linsolve(eqs, vars_c + [n])` genuinely
falls into one of the following:

  * inconsistent (EmptySet: this residue class has no solution at all)
  * consistent, with a unique numerical solution (c0,...,c6, n)

In the actual computation, 47 of the 60 residue classes are inconsistent
(EmptySet), and the other 13 are consistent with a unique numerical solution.
Among them, n is an integer in 9 cases, and when (A3) f''(1)=0 is evaluated
directly, 7 survive; all of them have true span 0 (of the monomial type
f(t)=1).

--------------------------------------------------------------
What "span" means here
--------------------------------------------------------------

Allowing the 7 coefficients c0,...,c6 does not mean that we restrict the search to solutions whose span is exactly 6.
A solution whose nonzero coefficients appear only in a shorter range can be written in the same way, as a solution with a smaller span. So
the search below covers all span <= 6 at once, and classifies each solution by its TRUE span (the actual span).

    true span = (largest index with c_k != 0) - (smallest index with c_k != 0).

A solution has span exactly 6 if and only if c0 != 0 and c6 != 0.

Checking only c0 != 0 is not enough. The monomial solution f(t) = 1 whose only
nonzero coefficient is at index lo = 0 (that is, P(t) = c0 = 1) satisfies
c0 != 0, so if we look only at the condition c0 != 0, we would misclassify
such a monomial solution as a nontrivial solution. (A monomial solution with
lo != 0 has c0 = 0, so the check c0 != 0 alone would not misclassify it.)
Classifying by the true span (the difference between the smallest and largest
indices of the nonzero coefficients) correctly avoids this.

--------------------------------------------------------------
Plan
--------------------------------------------------------------

1. (A1),(A2),(B),(C),(D) are linear equations in c0,...,c6:
   2 from (A1),(A2), 2 from (B), 2 from (C), and 4 from (D), 10 equations in total.
   There are 7 unknowns c0,...,c6, so there are 3 more equations (10) than unknowns.
   So we also add n as an unknown, put r = 60n + R, and
   solve for c0,...,c6 and n at the same time with `linsolve(eqs, vars_c + [n])`.
   Below we assert at runtime that this 10x8 coefficient matrix (including the
   column of n) has rank EXACTLY 8 (full column rank) for all 60 residue classes.
   The number of equations (10) is still 2 more than this rank, so depending on
   the residue class, the system is either inconsistent (EmptySet) or has a
   unique numerical solution.

2. An inconsistent residue class is skipped at that point as having no
   candidate. If it is consistent, the rank of the coefficient matrix equals
   the number of unknowns (8) (full column rank), so if this system is
   consistent there is no free variable, and we assert that we get a unique
   numerical solution (c0,...,c6, n).

3. Check whether the obtained n is an integer. If not, this residue class has
   no candidate, and we go to the next residue class. If it is, we then check
   whether c0,...,c6 are also all integers (n being an integer does not mean
   that c0,...,c6 are integers, so this is an independent check).

4. At this point, where both n and c0,...,c6 are already obtained as concrete
   numbers, we evaluate (A3) f''(1)=0 by direct substitution. There is no need
   to assert the degree or membership in Z[n] as a polynomial, and we do not
   use the rational root theorem either (because there is no free variable left
   to search). Only when the value is 0 do we accept this candidate as a real
   solution.

5. For each accepted solution, we actually substitute the values, classify it
   by its true span, and then check it again independently by direct
   differentiation and substitution with sympy's `diff`, not with the shortcut
   formula (the 6 conditions (A1)-(A3),(B),(C),(D). (A4) f'''(1)=0 and
   (A5) f''''(1)=0 are not among the search conditions of this script, so we
   do not check them either).

Every derivative f^{(k)}(1) is computed, not by expanding it by hand for each order, but from one general helper function based on the Leibniz formula:

    f^{(k)}(1) = sum_{j=0}^{k} C(k,j) * ff(r,j) * P^{(k-j)}(1)
"""

from sympy import (
    symbols, Eq, linsolve, simplify, S,
    binomial, ff, diff, exp, I, pi, expand, Integer, nsimplify,
    linear_eq_to_matrix
)
from sympy.ntheory.modular import crt
from itertools import product

# ================================================================
# Symbols
# ================================================================
n = symbols('n', integer=True)
t = symbols('t')
c = symbols('c0:7', integer=True)
vars_c = list(c)
NCOEF = len(vars_c)          # 7  -> degrees 0..6


# ================================================================
# Constraints at the primitive roots of unity.
# Each entry of each table expresses P(zeta) = zeta^{-r}, after taking the
# remainder by the cyclotomic polynomial and expanding in the power basis of Q(zeta).
#
# Concretely, we sort the exponents k=0,...,6 into residue classes modulo
# ord (=3,4,5). Using the relation of the cyclotomic polynomial (for example,
# 1+zeta+zeta^2=0 when ord=3), we eliminate the highest residue class as a
# linear combination of the other classes. This gives the expression in the
# power basis {1,zeta,...,zeta^{ord-2}}. (We have checked that the remainder of
# P(t) mod the cyclotomic polynomial, computed with sympy's
# `div(Poly(P,t), Poly(cyclotomic_poly(ord,t),t))`, agrees with the formulas below.)
# ================================================================
omega_cases = {
    0: [Eq(c[0]+c[3]+c[6] - c[2]-c[5],  1),
        Eq(c[1]+c[4] - c[2]-c[5],  0)],
    1: [Eq(c[0]+c[3]+c[6] - c[2]-c[5], -1),
        Eq(c[1]+c[4] - c[2]-c[5], -1)],
    2: [Eq(c[0]+c[3]+c[6] - c[2]-c[5],  0),
        Eq(c[1]+c[4] - c[2]-c[5],  1)],
}

i_cases = {
    0: [Eq(c[0]-c[2]+c[4]-c[6],  1),
        Eq(c[1]-c[3]+c[5],  0)],
    1: [Eq(c[0]-c[2]+c[4]-c[6],  0),
        Eq(c[1]-c[3]+c[5], -1)],
    2: [Eq(c[0]-c[2]+c[4]-c[6], -1),
        Eq(c[1]-c[3]+c[5],  0)],
    3: [Eq(c[0]-c[2]+c[4]-c[6],  0),
        Eq(c[1]-c[3]+c[5],  1)],
}

zeta_cases = {
    0: [Eq(c[0]-c[4]+c[5],  1), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4],        0), Eq(c[3]-c[4],        0)],
    1: [Eq(c[0]-c[4]+c[5], -1), Eq(c[1]-c[4]+c[6], -1),
        Eq(c[2]-c[4],       -1), Eq(c[3]-c[4],       -1)],
    2: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4],        0), Eq(c[3]-c[4],        1)],
    3: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4],        1), Eq(c[3]-c[4],        0)],
    4: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  1),
        Eq(c[2]-c[4],        0), Eq(c[3]-c[4],        0)],
}


# ================================================================
# Helper functions
# ================================================================
def P_deriv_at_1(coeffs, order):
    """P^{(order)}(1) for P(t) = sum coeffs[k] * t^k."""
    total = 0
    for k in range(order, len(coeffs)):
        falling = 1
        for j in range(order):
            falling *= (k - j)
        total += falling * coeffs[k]
    return total


def f_deriv_at_1(r_expr, coeffs, order):
    """
    Compute f^{(order)}(1) for f(t) = t^r * P(t) by the Leibniz formula.
    We do not assume that (A1),(A2) already hold.
    """
    total = 0
    for j in range(order + 1):
        total += binomial(order, j) * ff(r_expr, j) * P_deriv_at_1(coeffs, order - j)
    return total


def support_range(coeffs):
    """Return (smallest index, largest index, true span) of the nonzero coefficients."""
    nz = [k for k, v in enumerate(coeffs) if v != 0]
    if not nz:
        return None, None, None
    return min(nz), max(nz), max(nz) - min(nz)


# ================================================================
# Main loop
# ================================================================
records = []      # one entry per integer root found
warnings = []     # anything unexpected, reported at the end

for r3, r4, r5 in product(range(3), range(4), range(5)):

    R = crt([3, 4, 5], [r3, r4, r5])[0]
    r_expr = 60 * n + R

    eqs = [
        Eq(sum(vars_c), 1),                                            # (A1): P(1) = 1
        # (A2): substitute P(1)=1 from (A1) into f'(1) = r*P(1) + P'(1) = 0,
        # and simplify it to the form r + sum_{k>=1} k*c_k = 0.
        Eq(r_expr + sum(k * vars_c[k] for k in range(1, NCOEF)), 0),
        *omega_cases[r3], *i_cases[r4], *zeta_cases[r5],               # (B),(C),(D)
    ]

    print("\n" + "=" * 78)
    print(f"CASE r3={r3}, r4={r4}, r5={r5}   r = 60n + {R}")

    sol = linsolve(eqs, vars_c + [n])

    # Guard: EmptySet here is not a false contradiction caused by keeping n as a
    # symbol. n is already included as an unknown in this solve, so EmptySet is a
    # correct answer meaning that this residue class really has no solution.
    # Since N+1(=8) < 10 (see the explanation of the framework at the top), both
    # inconsistent residue classes and residue classes with a unique solution can
    # really occur, so here we handle this as a branch.
    if sol == S.EmptySet:
        print(f"  -> r3r4r5={r3}{r4}{r5}: the linear system is genuinely "
              "inconsistent for every n; no candidate for this residue class.")
        continue

    sol_tuple = list(sol)[0]

    free_syms = set()
    for s in sol_tuple:
        free_syms |= s.free_symbols
    free_syms &= (set(vars_c) | {n})

    # Guard: we check at runtime, for each residue class, with the assert below,
    # that the 10x8 coefficient matrix for c0,...,c6 and n has rank EXACTLY 8
    # (full column rank). This matrix is a constant matrix that does not depend on
    # the residue class (r3,r4,r5) at all, so its rank is always the same for every
    # residue class. The rank equals the number of unknowns (8), so if this system
    # is not inconsistent, no free variable is left, and we get a unique numerical
    # solution (c0,...,c6, n).
    A_mat, _ = linear_eq_to_matrix(eqs, vars_c + [n])
    rank = A_mat.rank()
    assert rank == NCOEF + 1, \
        f"r3r4r5={r3}{r4}{r5}: unexpected rank {rank} (expected {NCOEF + 1})"
    assert not free_syms, \
        f"r3r4r5={r3}{r4}{r5}: unexpected free variables {free_syms} " \
        "(expected a unique solution given rank == number of unknowns)"

    coeffs_val = sol_tuple[:-1]
    n_val = sol_tuple[-1]

    # ---- Check whether n is an integer ----
    # In this case, where N+1(=8) < 10, the linear stage alone determines
    # (c0,...,c6, n) as unique concrete rational numbers (see the explanation of the
    # framework at the top). Here n is no longer "an expression in n", so instead of
    # using the rational root theorem, we simply check directly whether this one
    # value is an integer.
    if not n_val.is_Integer:
        print(f"  -> n = {n_val} is not an integer; no candidate for this residue class.")
        continue

    # Guard: even if n is an integer, c0,...,c6 are not automatically integers.
    # n and each c_k are obtained independently as rational numbers, and the fact
    # that the numerator of n happens to give an integer does not mean the same
    # for the other c_k. So this is an independent check.
    if not all(v.is_Integer for v in coeffs_val):
        print(f"  -> n = {n_val} is an integer, but some c_k are not: "
              f"{coeffs_val}; excluded.")
        continue

    r_num = 60 * n_val + R
    print(f"  n = {n_val} is an integer candidate; r = {r_num}")

    # ---- Evaluate (A3) f''(1)=0 directly ----
    # Both n and c0,...,c6 are already obtained as concrete numbers, so there is no
    # need to assert the degree or membership in Z[n] as a polynomial, or to look
    # for roots with the rational root theorem. We just check by substitution
    # whether this candidate satisfies (A3).
    f2_val = simplify(f_deriv_at_1(r_num, coeffs_val, 2))

    # Guard: r_num and coeffs_val are all integers, so f2_val, computed by the
    # Leibniz formula (integer falling factorials and integer combinations of
    # integer coefficients), must also be an integer. So this is not a new
    # condition. It is a sanity check that it is consistent with the integrality upstream.
    assert f2_val.is_Integer, \
        f"r3r4r5={r3}{r4}{r5}, n={n_val}: f''(1)={f2_val} " \
        "should be an integer (contradicts integer r and integer c_k)"

    roots = [n_val] if f2_val == 0 else []

    if not roots:
        print(f"  -> n={n_val} satisfies the linear system, but f''(1)={f2_val} "
              "(!= 0); excluded.")
        continue

    print(f"  integer n satisfying f''(1)=0 : {roots}")

    for n0 in roots:
        coeffs_num = list(coeffs_val)

        lo, hi, span = support_range(coeffs_num)

        # Classify by the TRUE span, not just by c0.
        if span is None:
            kind = "P == 0 (impossible: contradicts f(1)=1)"
        elif span == 0:
            # Guard: when span=0 (monomial P(t)=c_lo*t^lo, c_lo=1), we have f(t)=t^{r+lo}.
            # For the derivative of a monomial, d/dt(t^m)|_{t=1}=m, so (A2) f'(1)=0
            # requires m=r+lo to be 0. So r_num+lo=0, that is, f(t) must be 1.
            # This is not a new condition. It is a sanity check that confirms a fact
            # that (A2) should already guarantee.
            assert r_num + lo == 0, \
                f"r3r4r5={r3}{r4}{r5}, n={n0}: monomial exponent r+lo={r_num + lo} != 0 " \
                "(contradicts (A2) f'(1)=0)"
            kind = f"TRIVIAL: f(t) = t^{r_num + lo} (a monomial)"
        elif coeffs_num[0] != 0 and coeffs_num[NCOEF - 1] != 0:
            kind = "GENUINE span-6 solution"
        else:
            kind = f"lower span ({span}) -- not a new span-6 solution"

        print(f"\n  n = {n0}   r = {r_num}")
        print(f"    coefficients c0..c6  : {coeffs_num}")
        print(f"    support indices      : lo={lo}, hi={hi}, true span={span}")
        print(f"    classification       : {kind}")

        # ---- Independent check by diff / direct substitution ----
        # (A4) f'''(1)=0 and (A5) f''''(1)=0 are not among the search conditions of this script, so we do not check them here either.
        P = sum(coeffs_num[k] * t**k for k in range(NCOEF))
        f = expand(t**r_num * P)
        checks = {
            "f(1)":     simplify(f.subs(t, 1)),
            "f'(1)":    simplify(diff(f, t).subs(t, 1)),
            "f''(1)":   simplify(diff(f, t, 2).subs(t, 1)),
            "f(i)":     simplify(f.subs(t, I)),
            "f(omega)": simplify(f.subs(t, exp(2 * pi * I / 3))),
            "f(zeta5)": simplify(f.subs(t, exp(2 * pi * I / 5))),
        }
        expected = {"f(1)": 1, "f'(1)": 0, "f''(1)": 0,
                    "f(i)": 1, "f(omega)": 1, "f(zeta5)": 1}
        all_ok = True
        for key, val in checks.items():
            if simplify(val - expected[key]) != 0:
                all_ok = False
                print(f"    !! CHECK FAILED: {key} = {val} (expected {expected[key]})")
        print(f"    independent check    : {'OK (all 6 conditions)' if all_ok else 'FAILED'}")
        if not all_ok:
            warnings.append(f"r3r4r5={r3}{r4}{r5}, n={n0}: independent verification failed")

        records.append(dict(r3=r3, r4=r4, r5=r5, n=n0, r=r_num,
                            coeffs=coeffs_num, lo=lo, hi=hi, span=span,
                            kind=kind, verified=all_ok))

# ================================================================
# Summary
# ================================================================
print("\n" + "#" * 78)
print("SUMMARY")
print(f"  integer roots found in total : {len(records)}")

genuine = [x for x in records if x['coeffs'][0] != 0 and x['coeffs'][NCOEF - 1] != 0]
trivial = [x for x in records if x['span'] == 0]
lower   = [x for x in records if x['span'] not in (0, None) and x not in genuine]

print(f"  genuine span-6 solutions     : {len(genuine)}")
print(f"  trivial monomials f(t)=t^k   : {len(trivial)}")
print(f"  lower-span solutions         : {len(lower)}")

from collections import Counter
print(f"  true-span distribution       : {dict(Counter(x['span'] for x in records))}")

if all(x['verified'] for x in records):
    print("  independent verification     : all passed")
else:
    print("  independent verification     : SOME FAILED -- see above")

if warnings:
    print(f"\n  warnings ({len(warnings)}):")
    for w in warnings:
        print("   -", w)
else:
    print("\n  no warnings.")

if not genuine:
    # Guard: so far we have only checked that genuine (solutions with span exactly 6)
    # is empty. This alone does not guarantee that there are no nontrivial
    # lower-span solutions with span 1,...,5. The CONCLUSION below makes the
    # stronger claim "there is no nontrivial solution at all", so to support that
    # claim we explicitly assert here that lower is also empty.
    assert not lower, \
        "span-6 solutions are absent, but nontrivial lower-span solutions were found."
    print("\nCONCLUSION: within span <= 6, the conditions (A1)-(A3),(B),(C),(D)")
    print("admit no nontrivial solution; every integer root found corresponds")
    print("to the trivial f(t) = 1.")


==> anc/find_sol_span7_en.py <==
# -*- coding: utf-8 -*-
"""
We search for Laurent polynomials f(t) = t^r * P(t),
    P(t) = c0 + c1*t + ... + c7*t^7
(c0,...,c7 and r are all integers) that satisfy the following:

    (A1) f(1)     = 1
    (A2) f'(1)    = 0
    (A3) f''(1)   = 0
    (B)  f(i)     = 1     (i is a primitive 4th root of unity)
    (C)  f(w)     = 1     (w is a primitive 3rd root of unity)
    (D)  f(z)     = 1     (z is a primitive 5th root of unity)

We check this for all 60 residue classes of r mod 60.

This is the second script in a series that solves the problem in the same
framework while increasing the upper bound on the degree of P(t) (the upper
bound on the span) as 6,7,8,... For the overall framework (why we include n
among the unknowns and solve with linsolve, and how the behavior changes
depending on how N+1 compares with the number of equations, 10), see the
docstring of the span6 script.

Here the coefficients of P(t) are restricted to the 8 coefficients c0,...,c7
(N=8). There are 8 unknowns, while (A1),(A2),(B),(C),(D) give 10 linear
equations in total, so there are 2 more equations than unknowns (an
overdetermined system). Looking at the 10x9 system with n also added as an
unknown: in the 10x8 system of span6 (N=7) there were 2 more equations than
unknowns, while here there is 1 more.

Below we assert at runtime that the 10x9 coefficient matrix for c0,...,c7 and
n together (this matrix is a constant matrix that does not depend on the
residue class (r3,r4,r5) at all) has rank EXACTLY 9 (full column rank) for all
60 residue classes. The number of equations (10) is still 1 more than this
rank (9), so even after adding n as an unknown, we do not reach the point where
the number of unknowns and the number of equations are exactly the same.

(Note: the coefficient matrix for c0,...,c7 only, before adding n (10
equations, 8 unknowns), also has full column rank, that is, rank 8 (we have
checked this separately for all 60 residue classes), and one can view this as the rank going up by exactly 1, to 9, by adding the
one column of n. However, this fact itself, "the rank for c0,...,c7 only is 8",
is not asserted at runtime in the code below. What the proof and search logic
below actually needs is only the fact "the rank for the whole (c0,...,c7,n) is
9", and that alone is enough for all of the argument below.)

That the number of equations is 1 more than the rank means that there is a
1-dimensional linear dependence among the 10 equations, so a suitable one of
the 10 equations can be written as a linear combination (in c0,...,c7 and n)
of the other 9. Whether that "extra one" actually holds is decided only by the
concrete right-hand-side values determined for each residue class (n is
already passed as an unknown, so no "symbol to be decided later" remains). So,
depending on the residue class, `linsolve(eqs, vars_c + [n])` genuinely falls
into one of the following:

  * inconsistent (EmptySet: this residue class has no solution at all)
  * consistent, with a unique numerical solution (c0,...,c7, n)

EmptySet here is not a false contradiction caused by keeping n as a symbol.
n is already included as an unknown in this solve, so EmptySet is a correct
answer meaning that the residue class really has no solution.

In the actual computation, 32 of the 60 residue classes are inconsistent
(EmptySet), and the other 28 are consistent with a unique numerical solution.
Among them, n is an integer in 14 cases, and when (A3) f''(1)=0 is evaluated
directly, 8 survive; all of them have true span 0 (of the monomial type
f(t)=1).

--------------------------------------------------------------
What "span" means here
--------------------------------------------------------------

Allowing the 8 coefficients c0,...,c7 does not mean that we restrict the search to solutions whose span is exactly 7.
A solution whose nonzero coefficients appear only in a shorter range can be written in the same way, as a solution with a smaller span. So
the search below covers all span <= 7 at once, and classifies each solution by its TRUE span (the actual span).

    true span = (largest index with c_k != 0) - (smallest index with c_k != 0).

A solution has span exactly 7 if and only if c0 != 0 and c7 != 0.

Checking only c0 != 0 is not enough. The monomial solution f(t) = 1 whose only
nonzero coefficient is at index lo = 0 (that is, P(t) = c0 = 1) satisfies
c0 != 0, so if we look only at the condition c0 != 0, we would misclassify
such a monomial solution as a nontrivial solution. (A monomial solution with
lo != 0 has c0 = 0, so the check c0 != 0 alone would not misclassify it.)
Classifying by the true span (the difference between the smallest and largest
indices of the nonzero coefficients) correctly avoids this.

--------------------------------------------------------------
Plan
--------------------------------------------------------------

1. (A1),(A2),(B),(C),(D) are linear equations in c0,...,c7:
   2 from (A1),(A2), 2 from (B), 2 from (C), and 4 from (D), 10 equations in total.
   There are 8 unknowns c0,...,c7, so there are 2 more equations (10) than unknowns.
   So we also add n as an unknown, put r = 60n + R, and
   solve for c0,...,c7 and n at the same time with `linsolve(eqs, vars_c + [n])`.
   Below we assert at runtime that this 10x9 coefficient matrix (including the
   column of n) has rank EXACTLY 9 (full column rank) for all 60 residue classes.
   The number of equations (10) is still 1 more than this rank, so depending on
   the residue class, the system is either inconsistent (EmptySet) or has a
   unique numerical solution.

2. An inconsistent residue class is skipped at that point as having no
   candidate. If it is consistent, since the rank is exactly equal to the
   number of unknowns (9) (full column rank), no free variable is left, and we
   assert that we get a unique numerical solution (c0,...,c7, n).

3. Check whether the obtained n is an integer. If not, this residue class has
   no candidate, and we go to the next residue class. If it is, we then check
   whether c0,...,c7 are also all integers (n being an integer does not mean
   that c0,...,c7 are integers, so this is an independent check).

4. At this point, where both n and c0,...,c7 are already obtained as concrete
   numbers, we evaluate (A3) f''(1)=0 by direct substitution. There is no need
   to assert the degree or membership in Z[n] as a polynomial, and we do not
   use the rational root theorem either (because there is no free variable left
   to search). Only when the value is 0 do we accept this candidate as a real
   solution.

5. For each accepted solution, we actually substitute the values, classify it
   by its true span, and then check it again independently by direct
   differentiation and substitution with sympy's `diff`, not with the shortcut
   formula (the 6 conditions (A1)-(A3),(B),(C),(D). (A4) f'''(1)=0 and
   (A5) f''''(1)=0 are not among the search conditions of this script, so we
   do not check them either).

Every derivative f^{(k)}(1) is computed, not by expanding it by hand for each order, but from one general helper function based on the Leibniz formula:

    f^{(k)}(1) = sum_{j=0}^{k} C(k,j) * ff(r,j) * P^{(k-j)}(1)
"""

from sympy import (
    symbols, Eq, linsolve, simplify, S,
    binomial, ff, diff, exp, I, pi, expand, Integer, nsimplify,
    linear_eq_to_matrix
)
from sympy.ntheory.modular import crt
from itertools import product

# ================================================================
# Symbols
# ================================================================
n = symbols('n', integer=True)
t = symbols('t')
c = symbols('c0:8', integer=True)
vars_c = list(c)
NCOEF = len(vars_c)          # 8  -> degrees 0..7


# ================================================================
# Constraints at the primitive roots of unity.
# Each entry of each table expresses P(zeta) = zeta^{-r}, after taking the
# remainder by the cyclotomic polynomial and expanding in the power basis of Q(zeta).
#
# Concretely, we sort the exponents k=0,...,7 into residue classes modulo
# ord (=3,4,5). Using the relation of the cyclotomic polynomial (for example,
# 1+zeta+zeta^2=0 when ord=3), we eliminate the highest residue class as a
# linear combination of the other classes. This gives the expression in the
# power basis {1,zeta,...,zeta^{ord-2}}. (We have checked that the remainder of
# P(t) mod the cyclotomic polynomial, computed with sympy's
# `div(Poly(P,t), Poly(cyclotomic_poly(ord,t),t))`, agrees with the formulas below.)
# ================================================================
omega_cases = {
    0: [Eq(c[0]+c[3]+c[6] - c[2]-c[5],  1),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5],  0)],
    1: [Eq(c[0]+c[3]+c[6] - c[2]-c[5], -1),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5], -1)],
    2: [Eq(c[0]+c[3]+c[6] - c[2]-c[5],  0),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5],  1)],
}

i_cases = {
    0: [Eq(c[0]-c[2]+c[4]-c[6],  1),
        Eq(c[1]-c[3]+c[5]-c[7],  0)],
    1: [Eq(c[0]-c[2]+c[4]-c[6],  0),
        Eq(c[1]-c[3]+c[5]-c[7], -1)],
    2: [Eq(c[0]-c[2]+c[4]-c[6], -1),
        Eq(c[1]-c[3]+c[5]-c[7],  0)],
    3: [Eq(c[0]-c[2]+c[4]-c[6],  0),
        Eq(c[1]-c[3]+c[5]-c[7],  1)],
}

zeta_cases = {
    0: [Eq(c[0]-c[4]+c[5],  1), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4]+c[7],  0), Eq(c[3]-c[4],        0)],
    1: [Eq(c[0]-c[4]+c[5], -1), Eq(c[1]-c[4]+c[6], -1),
        Eq(c[2]-c[4]+c[7], -1), Eq(c[3]-c[4],       -1)],
    2: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4]+c[7],  0), Eq(c[3]-c[4],        1)],
    3: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4]+c[7],  1), Eq(c[3]-c[4],        0)],
    4: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  1),
        Eq(c[2]-c[4]+c[7],  0), Eq(c[3]-c[4],        0)],
}


# ================================================================
# Helper functions
# ================================================================
def P_deriv_at_1(coeffs, order):
    """P^{(order)}(1) for P(t) = sum coeffs[k] * t^k."""
    total = 0
    for k in range(order, len(coeffs)):
        falling = 1
        for j in range(order):
            falling *= (k - j)
        total += falling * coeffs[k]
    return total


def f_deriv_at_1(r_expr, coeffs, order):
    """
    Compute f^{(order)}(1) for f(t) = t^r * P(t) by the Leibniz formula.
    We do not assume that (A1),(A2) already hold.
    """
    total = 0
    for j in range(order + 1):
        total += binomial(order, j) * ff(r_expr, j) * P_deriv_at_1(coeffs, order - j)
    return total


def support_range(coeffs):
    """Return (smallest index, largest index, true span) of the nonzero coefficients."""
    nz = [k for k, v in enumerate(coeffs) if v != 0]
    if not nz:
        return None, None, None
    return min(nz), max(nz), max(nz) - min(nz)


# ================================================================
# Main loop
# ================================================================
records = []      # one entry per integer root found
warnings = []     # anything unexpected, reported at the end

for r3, r4, r5 in product(range(3), range(4), range(5)):

    R = crt([3, 4, 5], [r3, r4, r5])[0]
    r_expr = 60 * n + R

    eqs = [
        Eq(sum(vars_c), 1),                                            # (A1): P(1) = 1
        # (A2): substitute P(1)=1 from (A1) into f'(1) = r*P(1) + P'(1) = 0,
        # and simplify it to the form r + sum_{k>=1} k*c_k = 0.
        Eq(r_expr + sum(k * vars_c[k] for k in range(1, NCOEF)), 0),
        *omega_cases[r3], *i_cases[r4], *zeta_cases[r5],               # (B),(C),(D)
    ]

    print("\n" + "=" * 78)
    print(f"CASE r3={r3}, r4={r4}, r5={r5}   r = 60n + {R}")

    sol = linsolve(eqs, vars_c + [n])

    # Guard: EmptySet here is not a false contradiction caused by keeping n as a
    # symbol. n is already included as an unknown in this solve, so EmptySet is a
    # correct answer meaning that this residue class really has no solution.
    # Since N+1(=9) < 10 (see the explanation of the framework in the span6
    # docstring), both inconsistent residue classes and residue classes with a
    # unique solution can really occur, so here we handle this as a branch.
    if sol == S.EmptySet:
        print(f"  -> r3r4r5={r3}{r4}{r5}: the linear system is genuinely "
              "inconsistent for every n; no candidate for this residue class.")
        continue

    sol_tuple = list(sol)[0]

    free_syms = set()
    for s in sol_tuple:
        free_syms |= s.free_symbols
    free_syms &= (set(vars_c) | {n})

    # Guard: we check at runtime, for each residue class, with the assert below,
    # that the 10x9 coefficient matrix for c0,...,c7 and n has rank EXACTLY 9
    # (full column rank). This matrix is a constant matrix that does not depend on
    # the residue class (r3,r4,r5) at all, so its rank is always the same for every
    # residue class. The rank equals the number of unknowns (9), so if this system
    # is not inconsistent, no free variable is left, and we get a unique numerical
    # solution (c0,...,c7, n).
    A_mat, _ = linear_eq_to_matrix(eqs, vars_c + [n])
    rank = A_mat.rank()
    assert rank == NCOEF + 1, \
        f"r3r4r5={r3}{r4}{r5}: unexpected rank {rank} (expected {NCOEF + 1})"
    assert not free_syms, \
        f"r3r4r5={r3}{r4}{r5}: unexpected free variables {free_syms} " \
        "(expected a unique solution given rank == number of unknowns)"

    coeffs_val = sol_tuple[:-1]
    n_val = sol_tuple[-1]

    # ---- Check whether n is an integer ----
    # In this case, where N+1(=9) < 10, the linear stage alone determines
    # (c0,...,c7, n) as unique concrete rational numbers (see the explanation of the
    # framework in the span6 docstring). Here n is no longer "an expression in n",
    # so instead of using the rational root theorem, we simply check directly
    # whether this one value is an integer.
    if not n_val.is_Integer:
        print(f"  -> n = {n_val} is not an integer; no candidate for this residue class.")
        continue

    # Guard: even if n is an integer, c0,...,c7 are not automatically integers.
    # n and each c_k are obtained independently as rational numbers, and the fact
    # that the numerator of n happens to give an integer does not mean the same
    # for the other c_k. So this is an independent check.
    if not all(v.is_Integer for v in coeffs_val):
        print(f"  -> n = {n_val} is an integer, but some c_k are not: "
              f"{coeffs_val}; excluded.")
        continue

    r_num = 60 * n_val + R
    print(f"  n = {n_val} is an integer candidate; r = {r_num}")

    # ---- Evaluate (A3) f''(1)=0 directly ----
    # Both n and c0,...,c7 are already obtained as concrete numbers, so there is no
    # need to assert the degree or membership in Z[n] as a polynomial, or to look
    # for roots with the rational root theorem. We just check by substitution
    # whether this candidate satisfies (A3).
    f2_val = simplify(f_deriv_at_1(r_num, coeffs_val, 2))

    # Guard: r_num and coeffs_val are all integers, so f2_val, computed by the
    # Leibniz formula (integer falling factorials and integer combinations of
    # integer coefficients), must also be an integer. So this is not a new
    # condition. It is a sanity check that it is consistent with the integrality upstream.
    assert f2_val.is_Integer, \
        f"r3r4r5={r3}{r4}{r5}, n={n_val}: f''(1)={f2_val} " \
        "should be an integer (contradicts integer r and integer c_k)"

    roots = [n_val] if f2_val == 0 else []

    if not roots:
        print(f"  -> n={n_val} satisfies the linear system, but f''(1)={f2_val} "
              "(!= 0); excluded.")
        continue

    print(f"  integer n satisfying f''(1)=0 : {roots}")

    for n0 in roots:
        coeffs_num = list(coeffs_val)

        lo, hi, span = support_range(coeffs_num)

        # Classify by the TRUE span, not just by c0.
        if span is None:
            kind = "P == 0 (impossible: contradicts f(1)=1)"
        elif span == 0:
            # Guard: when span=0 (monomial P(t)=c_lo*t^lo, c_lo=1), we have f(t)=t^{r+lo}.
            # For the derivative of a monomial, d/dt(t^m)|_{t=1}=m, so (A2) f'(1)=0
            # requires m=r+lo to be 0. So r_num+lo=0, that is, f(t) must be 1.
            # This is not a new condition. It is a sanity check that confirms a fact
            # that (A2) should already guarantee.
            assert r_num + lo == 0, \
                f"r3r4r5={r3}{r4}{r5}, n={n0}: monomial exponent r+lo={r_num + lo} != 0 " \
                "(contradicts (A2) f'(1)=0)"
            kind = f"TRIVIAL: f(t) = t^{r_num + lo} (a monomial)"
        elif coeffs_num[0] != 0 and coeffs_num[NCOEF - 1] != 0:
            kind = "GENUINE span-7 solution"
        else:
            kind = f"lower span ({span}) -- not a new span-7 solution"

        print(f"\n  n = {n0}   r = {r_num}")
        print(f"    coefficients c0..c7  : {coeffs_num}")
        print(f"    support indices      : lo={lo}, hi={hi}, true span={span}")
        print(f"    classification       : {kind}")

        # ---- Independent check by diff / direct substitution ----
        # (A4) f'''(1)=0 and (A5) f''''(1)=0 are not among the search conditions of this script, so we do not check them here either.
        P = sum(coeffs_num[k] * t**k for k in range(NCOEF))
        f = expand(t**r_num * P)
        checks = {
            "f(1)":     simplify(f.subs(t, 1)),
            "f'(1)":    simplify(diff(f, t).subs(t, 1)),
            "f''(1)":   simplify(diff(f, t, 2).subs(t, 1)),
            "f(i)":     simplify(f.subs(t, I)),
            "f(omega)": simplify(f.subs(t, exp(2 * pi * I / 3))),
            "f(zeta5)": simplify(f.subs(t, exp(2 * pi * I / 5))),
        }
        expected = {"f(1)": 1, "f'(1)": 0, "f''(1)": 0,
                    "f(i)": 1, "f(omega)": 1, "f(zeta5)": 1}
        all_ok = True
        for key, val in checks.items():
            if simplify(val - expected[key]) != 0:
                all_ok = False
                print(f"    !! CHECK FAILED: {key} = {val} (expected {expected[key]})")
        print(f"    independent check    : {'OK (all 6 conditions)' if all_ok else 'FAILED'}")
        if not all_ok:
            warnings.append(f"r3r4r5={r3}{r4}{r5}, n={n0}: independent verification failed")

        records.append(dict(r3=r3, r4=r4, r5=r5, n=n0, r=r_num,
                            coeffs=coeffs_num, lo=lo, hi=hi, span=span,
                            kind=kind, verified=all_ok))

# ================================================================
# Summary
# ================================================================
print("\n" + "#" * 78)
print("SUMMARY")
print(f"  integer roots found in total : {len(records)}")

genuine = [x for x in records if x['coeffs'][0] != 0 and x['coeffs'][NCOEF - 1] != 0]
trivial = [x for x in records if x['span'] == 0]
lower   = [x for x in records if x['span'] not in (0, None) and x not in genuine]

print(f"  genuine span-7 solutions     : {len(genuine)}")
print(f"  trivial monomials f(t)=t^k   : {len(trivial)}")
print(f"  lower-span solutions         : {len(lower)}")

from collections import Counter
print(f"  true-span distribution       : {dict(Counter(x['span'] for x in records))}")

if all(x['verified'] for x in records):
    print("  independent verification     : all passed")
else:
    print("  independent verification     : SOME FAILED -- see above")

if warnings:
    print(f"\n  warnings ({len(warnings)}):")
    for w in warnings:
        print("   -", w)
else:
    print("\n  no warnings.")

if not genuine:
    # Guard: so far we have only checked that genuine (solutions with span exactly 7)
    # is empty. This alone does not guarantee that there are no nontrivial
    # lower-span solutions with span 1,...,6. The CONCLUSION below makes the
    # stronger claim "there is no nontrivial solution at all", so to support that
    # claim we explicitly assert here that lower is also empty.
    assert not lower, \
        "span-7 solutions are absent, but nontrivial lower-span solutions were found."
    print("\nCONCLUSION: within span <= 7, the conditions (A1)-(A3),(B),(C),(D)")
    print("admit no nontrivial solution; every integer root found corresponds")
    print("to the trivial f(t) = 1.")


==> anc/find_sol_span8_en.py <==
# -*- coding: utf-8 -*-
"""
We search for Laurent polynomials f(t) = t^r * P(t),
    P(t) = c0 + c1*t + ... + c8*t^8
(c0,...,c8 and r are all integers) that satisfy the following:

    (A1) f(1)     = 1
    (A2) f'(1)    = 0
    (A3) f''(1)   = 0
    (B)  f(i)     = 1     (i is a primitive 4th root of unity)
    (C)  f(w)     = 1     (w is a primitive 3rd root of unity)
    (D)  f(z)     = 1     (z is a primitive 5th root of unity)

We check this for all 60 residue classes of r mod 60.

This is the third script in a series that solves the problem in the same
framework while increasing the upper bound on the degree of P(t) (the upper
bound on the span) as 6,7,8,... For the overall framework, see the docstring
of the span6 script.

Here the coefficients of P(t) are restricted to the 9 coefficients c0,...,c8
(N=9). There are 9 unknowns, while (A1),(A2),(B),(C),(D) give 10 linear
equations in total, so there is 1 more equation than unknowns (an
overdetermined system). Looking at the system with n also added as an unknown:
in span6 there were 2 more equations than unknowns and in span7 there was 1
more, while in this script the difference becomes exactly 0 (the number of
unknowns and the number of equations are the same). This is the borderline
case.

[The danger of treating r as just a symbol]
If we put r = 60n + R, keep n as "a symbol (parameter) to be decided later",
and run `linsolve(eqs, vars_c)` (passing only c0,...,c8 as unknowns), it
returns EmptySet for all 60 residue classes. However, `linsolve` treats a
symbol that was not passed (here n) as just a coefficient, and only decides
whether the system is inconsistent for a "general value" of that symbol. For
example, `linsolve([Eq(2*x,4), Eq(3*x,3*n)], [x])` returns EmptySet
unconditionally, even though a solution actually exists when n=2. In an
overdetermined system (more equations than unknowns), `linsolve` cannot detect
this possibility that "the inconsistency disappears only for a specific n".

So, to handle this overdetermination correctly, we need to solve with n as one
of the unknowns as well, as in `linsolve(eqs, vars_c + [n])`. Then there are 10
unknowns in total, c0,...,c8 and n, which is exactly the same as the number of
equations (10). It has been checked that this 10x10 coefficient matrix
(including the column of n) has determinant EXACTLY 1800 (a nonzero constant)
for all 60 residue classes, so there is always a unique numerical solution
(c0,...,c8, n). Here n is obtained not as "an expression in n" but as a
concrete rational value determined for each residue class. In span6 and span7
there were more equations, and some residue classes gave EmptySet, but in this
script the number of unknowns and the number of equations are exactly
balanced, so EmptySet does not occur for any residue class.

At this point the value of n is already uniquely determined, so (A3) is no
longer "an equation for narrowing down n". Instead, it is an "a posteriori
necessary condition" that the candidate (c0,...,c8, n), uniquely determined in
the linear stage, must satisfy, and we check it directly by substituting the
concrete numbers (there is no need to treat it as a polynomial or to look for
its roots with the rational root theorem).

Looking only at the linear stage, n is an integer in 29 of the 60 residue
classes, and these include candidates that are not monomials (that look
nontrivial). However, when (A3) f''(1)=0 is evaluated directly, the only
candidates that survive are, in the end, all of true span 0 (of the monomial
type f(t)=1).

--------------------------------------------------------------
What "span" means here
--------------------------------------------------------------

Allowing the 9 coefficients c0,...,c8 does not mean that we restrict the search to solutions whose span is exactly 8.
A solution whose nonzero coefficients appear only in a shorter range can be written in the same way, as a solution with a smaller span. So
the search below covers all span <= 8 at once, and classifies each solution by its TRUE span (the actual span).

    true span = (largest index with c_k != 0) - (smallest index with c_k != 0).

A solution has span exactly 8 if and only if c0 != 0 and c8 != 0.

Checking only c0 != 0 is not enough. The monomial solution f(t) = 1 whose only
nonzero coefficient is at index lo = 0 (that is, P(t) = c0 = 1) satisfies
c0 != 0, so if we look only at the condition c0 != 0, we would misclassify
such a monomial solution as a nontrivial solution. (A monomial solution with
lo != 0 has c0 = 0, so the check c0 != 0 alone would not misclassify it.)
Classifying by the true span (the difference between the smallest and largest
indices of the nonzero coefficients) correctly avoids this.

--------------------------------------------------------------
Plan
--------------------------------------------------------------

1. (A1),(A2),(B),(C),(D) are linear equations in c0,...,c8:
   2 from (A1),(A2), 2 from (B), 2 from (C), and 4 from (D), 10 equations in total.
   There are 9 unknowns c0,...,c8, so there is 1 more equation (10) than unknowns.
   So we also add n as an unknown, put r = 60n + R, and
   solve for c0,...,c8 and n at the same time with `linsolve(eqs, vars_c + [n])`.
   Below we assert at runtime that this 10x10 coefficient matrix has
   determinant EXACTLY 1800 (a nonzero constant) for all 60 residue classes.
   So no free variable is left, and for each residue class we get a unique
   numerical solution (c0,...,c8, n).

2. Check whether the obtained n is an integer. If not, this residue class has
   no candidate, and we go to the next residue class. If it is, we then check
   whether c0,...,c8 are also all integers (n being an integer does not mean
   that c0,...,c8 are integers, so this is an independent check).

3. At this point, where both n and c0,...,c8 are already obtained as concrete
   numbers, we evaluate (A3) f''(1)=0 by direct substitution. There is no need
   to assert the degree or membership in Z[n] as a polynomial, and we do not
   use the rational root theorem either (because there is no free variable left
   to search). Only when the value is 0 do we accept this candidate as a real
   solution.

4. For each accepted solution, we actually substitute the values, classify it
   by its true span, and then check it again independently by direct
   differentiation and substitution with sympy's `diff`, not with the shortcut
   formula (the 6 conditions (A1)-(A3),(B),(C),(D). (A4) f'''(1)=0 and
   (A5) f''''(1)=0 are not among the search conditions of this script, so we
   do not check them either).

Every derivative f^{(k)}(1) is computed, not by expanding it by hand for each order, but from one general helper function based on the Leibniz formula:

    f^{(k)}(1) = sum_{j=0}^{k} C(k,j) * ff(r,j) * P^{(k-j)}(1)
"""

from sympy import (
    symbols, Eq, linsolve, simplify, S,
    binomial, ff, diff, exp, I, pi, expand, Integer, nsimplify,
    linear_eq_to_matrix
)
from sympy.ntheory.modular import crt
from itertools import product

# ================================================================
# Symbols
# ================================================================
n = symbols('n', integer=True)
t = symbols('t')
c = symbols('c0:9', integer=True)
vars_c = list(c)
NCOEF = len(vars_c)          # 9  -> degrees 0..8


# ================================================================
# Constraints at the primitive roots of unity.
# Each entry of each table expresses P(zeta) = zeta^{-r}, after taking the
# remainder by the cyclotomic polynomial and expanding in the power basis of Q(zeta).
#
# Concretely, we sort the exponents k=0,...,8 into residue classes modulo
# ord (=3,4,5). Using the relation of the cyclotomic polynomial (for example,
# 1+zeta+zeta^2=0 when ord=3), we eliminate the highest residue class as a
# linear combination of the other classes. This gives the expression in the
# power basis {1,zeta,...,zeta^{ord-2}}. (We have checked that the remainder of
# P(t) mod the cyclotomic polynomial, computed with sympy's
# `div(Poly(P,t), Poly(cyclotomic_poly(ord,t),t))`, agrees with the formulas below.)
# ================================================================
omega_cases = {
    0: [Eq(c[0]+c[3]+c[6] - c[2]-c[5]-c[8],  1),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5]-c[8],  0)],
    1: [Eq(c[0]+c[3]+c[6] - c[2]-c[5]-c[8], -1),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5]-c[8], -1)],
    2: [Eq(c[0]+c[3]+c[6] - c[2]-c[5]-c[8],  0),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5]-c[8],  1)],
}

i_cases = {
    0: [Eq(c[0]-c[2]+c[4]-c[6]+c[8],  1),
        Eq(c[1]-c[3]+c[5]-c[7],  0)],
    1: [Eq(c[0]-c[2]+c[4]-c[6]+c[8],  0),
        Eq(c[1]-c[3]+c[5]-c[7], -1)],
    2: [Eq(c[0]-c[2]+c[4]-c[6]+c[8], -1),
        Eq(c[1]-c[3]+c[5]-c[7],  0)],
    3: [Eq(c[0]-c[2]+c[4]-c[6]+c[8],  0),
        Eq(c[1]-c[3]+c[5]-c[7],  1)],
}

zeta_cases = {
    0: [Eq(c[0]-c[4]+c[5],  1), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4]+c[7],  0), Eq(c[3]-c[4]+c[8],  0)],
    1: [Eq(c[0]-c[4]+c[5], -1), Eq(c[1]-c[4]+c[6], -1),
        Eq(c[2]-c[4]+c[7], -1), Eq(c[3]-c[4]+c[8], -1)],
    2: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4]+c[7],  0), Eq(c[3]-c[4]+c[8],  1)],
    3: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  0),
        Eq(c[2]-c[4]+c[7],  1), Eq(c[3]-c[4]+c[8],  0)],
    4: [Eq(c[0]-c[4]+c[5],  0), Eq(c[1]-c[4]+c[6],  1),
        Eq(c[2]-c[4]+c[7],  0), Eq(c[3]-c[4]+c[8],  0)],
}


# ================================================================
# Helper functions
# ================================================================
def P_deriv_at_1(coeffs, order):
    """P^{(order)}(1) for P(t) = sum coeffs[k] * t^k."""
    total = 0
    for k in range(order, len(coeffs)):
        falling = 1
        for j in range(order):
            falling *= (k - j)
        total += falling * coeffs[k]
    return total


def f_deriv_at_1(r_expr, coeffs, order):
    """
    Compute f^{(order)}(1) for f(t) = t^r * P(t) by the Leibniz formula.
    We do not assume that (A1),(A2) already hold.
    """
    total = 0
    for j in range(order + 1):
        total += binomial(order, j) * ff(r_expr, j) * P_deriv_at_1(coeffs, order - j)
    return total


def support_range(coeffs):
    """Return (smallest index, largest index, true span) of the nonzero coefficients."""
    nz = [k for k, v in enumerate(coeffs) if v != 0]
    if not nz:
        return None, None, None
    return min(nz), max(nz), max(nz) - min(nz)


# ================================================================
# Main loop
# ================================================================
records = []      # one entry per integer root found
warnings = []     # anything unexpected, reported at the end

for r3, r4, r5 in product(range(3), range(4), range(5)):

    R = crt([3, 4, 5], [r3, r4, r5])[0]
    r_expr = 60 * n + R

    eqs = [
        Eq(sum(vars_c), 1),                                            # (A1): P(1) = 1
        # (A2): substitute P(1)=1 from (A1) into f'(1) = r*P(1) + P'(1) = 0,
        # and simplify it to the form r + sum_{k>=1} k*c_k = 0.
        Eq(r_expr + sum(k * vars_c[k] for k in range(1, NCOEF)), 0),
        *omega_cases[r3], *i_cases[r4], *zeta_cases[r5],               # (B),(C),(D)
    ]

    print("\n" + "=" * 78)
    print(f"CASE r3={r3}, r4={r4}, r5={r5}   r = 60n + {R}")

    sol = linsolve(eqs, vars_c + [n])

    # Guard: we check at runtime, for each residue class, with the asserts below,
    # that this 10x10 linear system (with the 10 unknowns c0,...,c8 and n) is
    # nonsingular and is not inconsistent (EmptySet). So here we do not silently
    # skip an exceptional case; instead we assert this assumption unconditionally.
    assert sol != S.EmptySet, \
        f"r3r4r5={r3}{r4}{r5}: unexpected inconsistency in the 10x10 linear system"

    sol_tuple = list(sol)[0]

    free_syms = set()
    for s in sol_tuple:
        free_syms |= s.free_symbols
    free_syms &= (set(vars_c) | {n})

    # We check at runtime, for each residue class, with the assert below, that the
    # set of free variables is EXACTLY empty. There are 10 unknowns, c0,...,c8 and n,
    # and (A1),(A2),(B),(C),(D) give exactly 10 equations in total. Below we assert
    # at runtime that this 10x10 coefficient matrix (including the column of n) has
    # determinant EXACTLY 1800 (a nonzero constant) for all 60 residue classes. So
    # linsolve leaves no free variable, and (c0,...,c8, n) is already uniquely
    # determined at this point as concrete numbers.
    A_mat, _ = linear_eq_to_matrix(eqs, vars_c + [n])
    det = A_mat.det()
    assert det == 1800, \
        f"r3r4r5={r3}{r4}{r5}: unexpected determinant {det} (expected 1800)"
    assert not free_syms, \
        f"r3r4r5={r3}{r4}{r5}: unexpected free variables {free_syms} " \
        "(expected the 10x10 linear system to be nonsingular)"

    coeffs_val = sol_tuple[:-1]
    n_val = sol_tuple[-1]

    # ---- Check whether n is an integer ----
    # The number of unknowns (10) and the number of equations (10) are exactly the
    # same, so for this residue class the linear stage alone determines
    # (c0,...,c8, n) as unique concrete rational numbers. So here n is no longer
    # "an expression in n", and instead of using the rational root theorem, we
    # simply check directly whether this one value is an integer.
    if not n_val.is_Integer:
        print(f"  -> n = {n_val} is not an integer; no candidate for this residue class.")
        continue

    # Guard: even if n is an integer, c0,...,c8 are not automatically integers.
    # n and each c_k are, independently, rational numbers of the form "an integer
    # divided by the determinant 1800". The fact that the numerator of n happens to
    # be divisible by 1800 does not mean that the numerators of the other c_k are
    # also divisible by it. So this is an independent check.
    if not all(v.is_Integer for v in coeffs_val):
        print(f"  -> n = {n_val} is an integer, but some c_k are not: "
              f"{coeffs_val}; excluded.")
        continue

    r_num = 60 * n_val + R
    print(f"  n = {n_val} is an integer candidate; r = {r_num}")

    # ---- Evaluate (A3) f''(1)=0 directly ----
    # Both n and c0,...,c8 are already obtained as concrete numbers, so there is no
    # need to assert the degree or membership in Z[n] as a polynomial, or to look
    # for roots with the rational root theorem. We just check by substitution
    # whether this candidate satisfies (A3).
    f2_val = simplify(f_deriv_at_1(r_num, coeffs_val, 2))

    # Guard: r_num and coeffs_val are all integers, so f2_val, computed by the
    # Leibniz formula (integer falling factorials and integer combinations of
    # integer coefficients), must also be an integer. So this is not a new
    # condition. It is a sanity check that it is consistent with the integrality upstream.
    assert f2_val.is_Integer, \
        f"r3r4r5={r3}{r4}{r5}, n={n_val}: f''(1)={f2_val} " \
        "should be an integer (contradicts integer r and integer c_k)"

    roots = [n_val] if f2_val == 0 else []

    if not roots:
        print(f"  -> n={n_val} satisfies the linear system, but f''(1)={f2_val} "
              "(!= 0); excluded.")
        continue

    print(f"  integer n satisfying f''(1)=0 : {roots}")

    for n0 in roots:
        coeffs_num = list(coeffs_val)

        lo, hi, span = support_range(coeffs_num)

        # Classify by the TRUE span, not just by c0.
        if span is None:
            kind = "P == 0 (impossible: contradicts f(1)=1)"
        elif span == 0:
            # Guard: when span=0 (monomial P(t)=c_lo*t^lo, c_lo=1), we have f(t)=t^{r+lo}.
            # For the derivative of a monomial, d/dt(t^m)|_{t=1}=m, so (A2) f'(1)=0
            # requires m=r+lo to be 0. So r_num+lo=0, that is, f(t) must be 1.
            # This is not a new condition. It is a sanity check that confirms a fact
            # that (A2) should already guarantee.
            assert r_num + lo == 0, \
                f"r3r4r5={r3}{r4}{r5}, n={n0}: monomial exponent r+lo={r_num + lo} != 0 " \
                "(contradicts (A2) f'(1)=0)"
            kind = f"TRIVIAL: f(t) = t^{r_num + lo} (a monomial)"
        elif coeffs_num[0] != 0 and coeffs_num[NCOEF - 1] != 0:
            kind = "GENUINE span-8 solution"
        else:
            kind = f"lower span ({span}) -- not a new span-8 solution"

        print(f"\n  n = {n0}   r = {r_num}")
        print(f"    coefficients c0..c8  : {coeffs_num}")
        print(f"    support indices      : lo={lo}, hi={hi}, true span={span}")
        print(f"    classification       : {kind}")

        # ---- Independent check by diff / direct substitution ----
        # (A4) f'''(1)=0 and (A5) f''''(1)=0 are not among the search conditions of this script, so we do not check them here either.
        P = sum(coeffs_num[k] * t**k for k in range(NCOEF))
        f = expand(t**r_num * P)
        checks = {
            "f(1)":     simplify(f.subs(t, 1)),
            "f'(1)":    simplify(diff(f, t).subs(t, 1)),
            "f''(1)":   simplify(diff(f, t, 2).subs(t, 1)),
            "f(i)":     simplify(f.subs(t, I)),
            "f(omega)": simplify(f.subs(t, exp(2 * pi * I / 3))),
            "f(zeta5)": simplify(f.subs(t, exp(2 * pi * I / 5))),
        }
        expected = {"f(1)": 1, "f'(1)": 0, "f''(1)": 0,
                    "f(i)": 1, "f(omega)": 1, "f(zeta5)": 1}
        all_ok = True
        for key, val in checks.items():
            if simplify(val - expected[key]) != 0:
                all_ok = False
                print(f"    !! CHECK FAILED: {key} = {val} (expected {expected[key]})")
        print(f"    independent check    : {'OK (all 6 conditions)' if all_ok else 'FAILED'}")
        if not all_ok:
            warnings.append(f"r3r4r5={r3}{r4}{r5}, n={n0}: independent verification failed")

        records.append(dict(r3=r3, r4=r4, r5=r5, n=n0, r=r_num,
                            coeffs=coeffs_num, lo=lo, hi=hi, span=span,
                            kind=kind, verified=all_ok))

# ================================================================
# Summary
# ================================================================
print("\n" + "#" * 78)
print("SUMMARY")
print(f"  integer roots found in total : {len(records)}")

genuine = [x for x in records if x['coeffs'][0] != 0 and x['coeffs'][NCOEF - 1] != 0]
trivial = [x for x in records if x['span'] == 0]
lower   = [x for x in records if x['span'] not in (0, None) and x not in genuine]

print(f"  genuine span-8 solutions     : {len(genuine)}")
print(f"  trivial monomials f(t)=t^k   : {len(trivial)}")
print(f"  lower-span solutions         : {len(lower)}")

from collections import Counter
print(f"  true-span distribution       : {dict(Counter(x['span'] for x in records))}")

if all(x['verified'] for x in records):
    print("  independent verification     : all passed")
else:
    print("  independent verification     : SOME FAILED -- see above")

if warnings:
    print(f"\n  warnings ({len(warnings)}):")
    for w in warnings:
        print("   -", w)
else:
    print("\n  no warnings.")

if not genuine:
    # Guard: so far we have only checked that genuine (solutions with span exactly 8)
    # is empty. This alone does not guarantee that there are no nontrivial
    # lower-span solutions with span 1,...,7. The CONCLUSION below makes the
    # stronger claim "there is no nontrivial solution at all", so to support that
    # claim we explicitly assert here that lower is also empty.
    assert not lower, \
        "span-8 solutions are absent, but nontrivial lower-span solutions were found."
    print("\nCONCLUSION: within span <= 8, the conditions (A1)-(A3),(B),(C),(D)")
    print("admit no nontrivial solution; every integer root found corresponds")
    print("to the trivial f(t) = 1.")


==> anc/find_sol_span9_en.py <==
# -*- coding: utf-8 -*-
"""
We search for Laurent polynomials f(t) = t^r * P(t),
    P(t) = c0 + c1*t + ... + c9*t^9
(c0,...,c9 and r are all integers) that satisfy the following:

    (A1) f(1)     = 1
    (A2) f'(1)    = 0
    (A3) f''(1)   = 0
    (A4) f'''(1)  = 0
    (B)  f(i)     = 1     (i is a primitive 4th root of unity)
    (C)  f(w)     = 1     (w is a primitive 3rd root of unity)
    (D)  f(z)     = 1     (z is a primitive 5th root of unity)

We check this for all 60 residue classes of r mod 60.

This is the fourth script in a series that solves the problem in the same
framework while increasing the upper bound on the degree of P(t) (the upper
bound on the span) as 6,7,8,... For the overall framework, see the docstring
of the span6 script. Up to span8 (N=9), the number of equations (10) was at
least the number of unknowns (N+1: c0,...,c_{N-1} and n together), but here,
at N=10, there are more unknowns for the first time, and free variables appear.

Here the coefficients of P(t) are restricted to the 10 coefficients c0,...,c9
(N=10). There are 11 unknowns, c0,...,c9 and n together, and 10 equations, so
exactly 1 free variable remains. Below we assert at runtime, as
free_syms == {n}, that this is n itself (we do not just count the degrees of
freedom; we also check exactly which variable that one is).

(Background: the coefficient matrix for c0,...,c9 only (10 of them) has the
same size as the number of equations (10), and it already has full row rank.
However, the code below does not separately assert this fact of full row rank
itself. What we actually assert at runtime below is only that free_syms, after
adding n as an unknown, is EXACTLY {n}, and the argument below works with that
alone. To solve the linear stage in the same way throughout the series
span6-span11, here too we add n as an unknown and solve with
`linsolve(eqs, vars_c + [n])`. We actually solve the linear system including n,
and assert that the free variables are EXACTLY {n}. This is mathematically
equivalent to treating n as a parameter and solving for c0,...,c9 only.)

In general, the following pattern will hold in the later scripts (span10,
span11): the free variables are used up and pinned one by one, in the order
(A3),(A4), and at the end only the one remaining unused derivative condition
constrains n. In this script, however, there are no free variables to pin at
all (apart from n itself), so neither (A3) nor (A4) helps to pin a free
variable; instead, both remain as independent constraints on n. That is, n must
satisfy

    (A3) f''(1)  = 0   (a quadratic in n)
    (A4) f'''(1) = 0   (a cubic in n)

"at the same time". (A5) f''''(1)=0 is not handled in this script.

--------------------------------------------------------------
What "span" means here
--------------------------------------------------------------

Allowing the 10 coefficients c0,...,c9 does not mean that we restrict the search to solutions whose span is exactly 9.
A solution whose nonzero coefficients appear only in a shorter range can be written in the same way, as a solution with a smaller span. So
the search below covers all span <= 9 at once, and classifies each solution by its TRUE span (the actual span).

    true span = (largest index with c_k != 0) - (smallest index with c_k != 0).

A solution has span exactly 9 if and only if c0 != 0 and c9 != 0.

Checking only c0 != 0 is not enough. The monomial solution f(t) = 1 whose only
nonzero coefficient is at index lo = 0 (that is, P(t) = c0 = 1) satisfies
c0 != 0, so if we look only at the condition c0 != 0, we would misclassify
such a monomial solution as a nontrivial solution. (A monomial solution with
lo != 0 has c0 = 0, so the check c0 != 0 alone would not misclassify it.)
Classifying by the true span (the difference between the smallest and largest
indices of the nonzero coefficients) correctly avoids this.

--------------------------------------------------------------
Plan
--------------------------------------------------------------

1. (A1),(A2),(B),(C),(D) are linear equations in c0,...,c9:
   2 from (A1),(A2), 2 from (B), 2 from (C), and 4 from (D), 10 equations in total.
   To solve in a uniform way throughout the series span6-span11, we also add n as an unknown and
   solve with `linsolve(eqs, vars_c + [n])`. There are 11 unknowns, c0,...,c9
   and n together, and 10 equations, so exactly 1 free variable remains.
   Below we assert at runtime, as free_syms == {n}, that this is n itself
   (we do not just count the degrees of freedom; we also check exactly which
   variable that one is).

2. There is no free variable among c0,...,c9 (the only free variable is n itself), so
   "the stage of determining free variables" is not needed at all. When we solve the linear equations,
   we already get sol_n (the expressions of c0,...,c9 in n).

   Guard: here we assert that each c_k(n) really belongs to Z[n]
   (polynomials with integer coefficients and no denominator).

3. Neither (A3) f''(1)=0 nor (A4) f'''(1)=0 is used to pin a free variable;
   they become polynomial equations in n as they are. We check at runtime for each residue class,
   with the asserts below, that f''(1) is a polynomial with integer coefficients of degree EXACTLY 2,
   and f'''(1) one of degree EXACTLY 3.

   First we find ALL integer roots of f''(1)=0, that is, completely and exhaustively, by the rational root theorem
   (`integer_roots_of_poly`). These are candidates for n that satisfy only (A3), and they may not satisfy (A4)
   yet. So for each of these candidates, we evaluate directly whether f'''(1)=0 also holds,
   and exclude the ones where it does not. In this way, the n that remain in the end are
   the integers that satisfy both (A3) and (A4); that is, the search, which combines a complete narrowing
   by the rational root theorem with a check by direct evaluation, gives exactly the right set.

   If we know that (1),(2) above hold, then substituting these integer roots n0 into the c_k(n), which are already Z[n]-valued,
   GUARANTEES that the c_k are integers. So the final integrality check on the coefficients after substitution is a pure sanity assertion,
   and it must succeed. If it fails, this means that one of the guarantees established upstream has been broken, so instead of silently
   dropping that root, we stop the script explicitly.

4. For every root, we actually substitute the values, classify it by its true span, and then check it again independently by direct differentiation and substitution with sympy's `diff`, not with the shortcut formula (the 7 conditions (A1)-(A4),(B),(C),(D). (A5) f''''(1)=0 is not among the search conditions of this script, so we do not check it either).

Every derivative f^{(k)}(1) is computed, not by expanding it by hand for each order, but from one general helper function based on the Leibniz formula:

    f^{(k)}(1) = sum_{j=0}^{k} C(k,j) * ff(r,j) * P^{(k-j)}(1)
"""

from sympy import (
    symbols, Eq, linsolve, simplify, Poly, S, cancel, divisors, div,
    binomial, ff, diff, exp, I, pi, expand, Integer, lcm, nsimplify
)
from sympy.ntheory.modular import crt
from itertools import product

# ================================================================
# Symbols
# ================================================================
n = symbols('n', integer=True)
t = symbols('t')
c = symbols('c0:10', integer=True)
vars_c = list(c)
NCOEF = len(vars_c)          # 10  -> degrees 0..9


# ================================================================
# Constraints at the primitive roots of unity.
# Each entry of each table expresses P(zeta) = zeta^{-r}, after taking the
# remainder by the cyclotomic polynomial and expanding in the power basis of Q(zeta).
#
# Concretely, we sort the exponents k=0,...,9 into residue classes modulo
# ord (=3,4,5). Using the relation of the cyclotomic polynomial (for example,
# 1+zeta+zeta^2=0 when ord=3), we eliminate the highest residue class as a
# linear combination of the other classes. This gives the expression in the
# power basis {1,zeta,...,zeta^{ord-2}}. (We have checked that the remainder of
# P(t) mod the cyclotomic polynomial, computed with sympy's
# `div(Poly(P,t), Poly(cyclotomic_poly(ord,t),t))`, agrees with the formulas below.)
# ================================================================
omega_cases = {
    0: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8],  1),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5]-c[8],  0)],
    1: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8], -1),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5]-c[8], -1)],
    2: [Eq(c[0]+c[3]+c[6]+c[9] - c[2]-c[5]-c[8],  0),
        Eq(c[1]+c[4]+c[7] - c[2]-c[5]-c[8],  1)],
}

i_cases = {
    0: [Eq(c[0]-c[2]+c[4]-c[6]+c[8],  1),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9],  0)],
    1: [Eq(c[0]-c[2]+c[4]-c[6]+c[8],  0),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9], -1)],
    2: [Eq(c[0]-c[2]+c[4]-c[6]+c[8], -1),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9],  0)],
    3: [Eq(c[0]-c[2]+c[4]-c[6]+c[8],  0),
        Eq(c[1]-c[3]+c[5]-c[7]+c[9],  1)],
}

zeta_cases = {
    0: [Eq(c[0]-c[4]+c[5]-c[9],  1), Eq(c[1]-c[4]+c[6]-c[9],  0),
        Eq(c[2]-c[4]+c[7]-c[9],  0), Eq(c[3]-c[4]+c[8]-c[9],  0)],
    1: [Eq(c[0]-c[4]+c[5]-c[9], -1), Eq(c[1]-c[4]+c[6]-c[9], -1),
        Eq(c[2]-c[4]+c[7]-c[9], -1), Eq(c[3]-c[4]+c[8]-c[9], -1)],
    2: [Eq(c[0]-c[4]+c[5]-c[9],  0), Eq(c[1]-c[4]+c[6]-c[9],  0),
        Eq(c[2]-c[4]+c[7]-c[9],  0), Eq(c[3]-c[4]+c[8]-c[9],  1)],
    3: [Eq(c[0]-c[4]+c[5]-c[9],  0), Eq(c[1]-c[4]+c[6]-c[9],  0),
        Eq(c[2]-c[4]+c[7]-c[9],  1), Eq(c[3]-c[4]+c[8]-c[9],  0)],
    4: [Eq(c[0]-c[4]+c[5]-c[9],  0), Eq(c[1]-c[4]+c[6]-c[9],  1),
        Eq(c[2]-c[4]+c[7]-c[9],  0), Eq(c[3]-c[4]+c[8]-c[9],  0)],
}


# ================================================================
# Helper functions
# ================================================================
def P_deriv_at_1(coeffs, order):
    """P^{(order)}(1) for P(t) = sum coeffs[k] * t^k."""
    total = 0
    for k in range(order, len(coeffs)):
        falling = 1
        for j in range(order):
            falling *= (k - j)
        total += falling * coeffs[k]
    return total


def f_deriv_at_1(r_expr, coeffs, order):
    """
    Compute f^{(order)}(1) for f(t) = t^r * P(t) by the Leibniz formula.
    We do not assume that (A1),(A2) already hold.
    """
    total = 0
    for j in range(order + 1):
        total += binomial(order, j) * ff(r_expr, j) * P_deriv_at_1(coeffs, order - j)
    return total


def integer_roots_of_poly(expr, var):
    """
    Find ALL integer roots of expr(var) = 0, that is, completely and exhaustively.
    It does not just return some set of candidates that happen to satisfy the condition.

    This is a direct application of the rational root theorem. For a nonzero polynomial
    with integer coefficients, every integer root must divide the constant term
    (factors of `var` are removed below). So if we list all divisors of the constant
    term and test each one by exact substitution, we find all integer roots, with no
    root missed and no false positive.

    Returns a sorted list, the string 'IDENTICALLY_ZERO', or None if expr is not a
    polynomial in var.

    To apply the rational root theorem to a polynomial with integer coefficients,
    if there are rational coefficients we first clear the denominators by multiplying
    by the least common multiple of the denominators of the coefficients (this does
    not change the set of roots).
    """
    expr = cancel(simplify(expand(expr)))
    if expr == 0:
        return 'IDENTICALLY_ZERO'
    try:
        poly = Poly(expr, var)
    except Exception:
        return None
    if poly.is_zero:
        return 'IDENTICALLY_ZERO'

    coeffs = poly.all_coeffs()
    if not all(a.is_Rational for a in coeffs):
        return None
    den = 1
    for a in coeffs:
        den = lcm(den, a.as_numer_denom()[1])
    poly = Poly([a * den for a in coeffs], var)   # now integer coefficients
    assert all(a.is_Integer for a in poly.all_coeffs()), \
        "internal error: failed to clear denominators"

    const_term = poly.nth(0)
    if const_term == 0:
        reduced = poly
        while reduced.nth(0) == 0 and reduced.degree() > 0:
            reduced, _ = div(reduced, Poly(var, var))
        const2 = reduced.nth(0)
        candidates = [0] if const2 == 0 else \
            [0] + [d * s for d in divisors(abs(const2)) for s in (1, -1)]
    else:
        candidates = [d * s for d in divisors(abs(const_term)) for s in (1, -1)]

    return sorted(set(d for d in candidates if poly.eval(d) == 0))


def support_range(coeffs):
    """Return (smallest index, largest index, true span) of the nonzero coefficients."""
    nz = [k for k, v in enumerate(coeffs) if v != 0]
    if not nz:
        return None, None, None
    return min(nz), max(nz), max(nz) - min(nz)


# ================================================================
# Main loop
# ================================================================
records = []      # one entry per integer root found
warnings = []     # independent-verification failures, reported at the end

for r3, r4, r5 in product(range(3), range(4), range(5)):

    R = crt([3, 4, 5], [r3, r4, r5])[0]
    r_expr = 60 * n + R

    eqs = [
        Eq(sum(vars_c), 1),                                            # (A1): P(1) = 1
        # (A2): substitute P(1)=1 from (A1) into f'(1) = r*P(1) + P'(1) = 0,
        # and simplify it to the form r + sum_{k>=1} k*c_k = 0.
        Eq(r_expr + sum(k * vars_c[k] for k in range(1, NCOEF)), 0),
        *omega_cases[r3], *i_cases[r4], *zeta_cases[r5],               # (B),(C),(D)
    ]

    print("\n" + "=" * 78)
    print(f"CASE r3={r3}, r4={r4}, r5={r5}   r = 60n + {R}")

    sol = linsolve(eqs, vars_c + [n])

    # Guard: we check at runtime, for each residue class, with the assert below,
    # that this linear system (10 equations in 11 unknowns: c0,...,c9 and n)
    # is not inconsistent. So here we do not silently skip an exceptional case;
    # instead we assert this assumption unconditionally.
    assert sol != S.EmptySet, \
        f"r3r4r5={r3}{r4}{r5}: unexpected inconsistency in the linear system"

    sol_full = list(sol)[0]

    free_syms = set()
    for s in sol_full:
        free_syms |= s.free_symbols
    free_syms &= (set(vars_c) | {n})

    # We check at runtime, for each residue class, with the assert below, that the
    # set of free variables is EXACTLY {n} (not just "there is exactly one free
    # variable", but also that it is n itself). As background: for the 10 unknowns
    # c0,...,c9, (A1),(A2),(B),(C),(D) give exactly 10 equations in total, and if
    # that coefficient matrix (the 10x10 part for c0,...,c9 only) is nonsingular,
    # then adding n as an unknown creates exactly one free variable (n itself), and
    # no free variable should remain on the side of c0,...,c9.
    assert free_syms == {n}, \
        f"r3r4r5={r3}{r4}{r5}: unexpected free variables {free_syms} (expected {{n}})"

    # The last entry of sol_full (the one for the column of n) is n itself (an
    # identity), so if we only want the expressions for c0,...,c9 we can drop it.
    # This is mathematically equivalent to treating n as a parameter and solving
    # `linsolve(eqs, vars_c)` (the case where n is not among the unknowns).
    sol_n = sol_full[:NCOEF]

    # Guard: each of the 10 coefficients must, independently, be
    # a polynomial in n with integer coefficients (an element of Z[n], that is, with no denominator).
    # Then c_k is an integer for every integer n, and no extra congruence analysis
    # on n is needed.
    for idx, s in enumerate(sol_n):
        sc = cancel(s)
        assert sc.as_numer_denom()[1] == 1 and \
            all(a.is_Integer for a in Poly(sc, n).all_coeffs()), \
            f"r3r4r5={r3}{r4}{r5}: c{idx}(n) is not in Z[n]: {sc}"

    # ---- (A3),(A4) do not pin a free variable; both become polynomial equations in n ----
    f2_n = cancel(simplify(f_deriv_at_1(r_expr, sol_n, 2)))
    f3_n = cancel(simplify(f_deriv_at_1(r_expr, sol_n, 3)))

    # Guard: as functions of n, f''(1) and f'''(1) must be polynomials with integer coefficients of degree EXACTLY 2 and 3.
    # This is not just an assumption; we check it at runtime for each residue class with the asserts below.
    # This is exactly the assumption the rational root theorem needs, so if these asserts pass, the root search just below is fully justified, not heuristic.
    p2_check = Poly(f2_n, n)
    assert p2_check.degree() == 2, \
        f"r3r4r5={r3}{r4}{r5}: f''(1) has degree {p2_check.degree()} (expected 2)"
    assert all(a.is_Integer for a in p2_check.all_coeffs()), \
        f"r3r4r5={r3}{r4}{r5}: f''(1) is not in Z[n]: {f2_n}"

    p3_check = Poly(f3_n, n)
    assert p3_check.degree() == 3, \
        f"r3r4r5={r3}{r4}{r5}: f'''(1) has degree {p3_check.degree()} (expected 3)"
    assert all(a.is_Integer for a in p3_check.all_coeffs()), \
        f"r3r4r5={r3}{r4}{r5}: f'''(1) is not in Z[n]: {f3_n}"

    # First find ALL integer roots of (A3) f''(1)=0, that is, completely and exhaustively, by the rational root theorem.
    # These are candidates for n that satisfy only (A3); they may not satisfy (A4) yet.
    cand_roots = integer_roots_of_poly(f2_n, n)

    # Both branches below are logically unreachable. We have just checked that f2_n is a nonzero polynomial (of degree 2) in Z[n],
    # so integer_roots_of_poly can neither fail to parse it nor judge it to be identically 0. So we assert them instead of handling them as real branches.
    assert cand_roots is not None, \
        f"r3r4r5={r3}{r4}{r5}: unreachable -- f2_n already proven to be a polynomial in n"
    assert cand_roots != 'IDENTICALLY_ZERO', \
        f"r3r4r5={r3}{r4}{r5}: unreachable -- f2_n already proven to have degree 2"
    if not cand_roots:
        print("  -> f''(1)=0 has no integer root.")
        continue

    print(f"  integer roots of f''(1)=0 (candidates) : {cand_roots}")

    # For each candidate from (A3), evaluate directly whether (A4) f'''(1)=0 also
    # holds, and exclude the ones where it does not. The root search for f2_n is
    # already complete (rational root theorem), so this finds, with nothing missed,
    # all integers n that satisfy (A3) and (A4) "at the same time".
    roots = []
    for n0 in cand_roots:
        f3_val = simplify(f3_n.subs(n, n0))
        assert f3_val.is_Integer, \
            f"r3r4r5={r3}{r4}{r5}, n={n0}: f'''(1) evaluated to a non-integer {f3_val} " \
            "(contradicts the Z[n]-valued f3_n already established above)"
        if f3_val == 0:
            roots.append(n0)
        else:
            print(f"  -> n={n0} satisfies f''(1)=0 but f'''(1)={f3_val} != 0; excluded.")

    if not roots:
        print("  -> no integer n satisfies f''(1)=0 and f'''(1)=0 simultaneously.")
        continue

    print(f"  integer n satisfying both f''(1)=0 and f'''(1)=0 : {roots}")

    for n0 in roots:
        coeffs_num = [simplify(s.subs(n, n0)) for s in sol_n]
        r_num = r_expr.subs(n, n0)

        # Guard: at this point, that each c_k(n) is in Z[n] has already been asserted
        # independently above. Also n0 is obtained as an integer, so each c_k(n0) is
        # always an integer. So the check here does not impose a new condition. It is
        # a sanity check that confirms consistency with the integrality already
        # established by the upstream computation. If it fails, this shows some problem
        # in the upstream computation or checks, so we stop with an assert instead of
        # silently dropping the candidate.
        assert all(v.is_Integer for v in coeffs_num), \
            f"r3r4r5={r3}{r4}{r5}, n={n0}: non-integer coefficients {coeffs_num} " \
            "(contradicts the Z[n]-valued c_k(n) already established above)"

        lo, hi, span = support_range(coeffs_num)

        # Classify by the TRUE span, not just by c0.
        if span is None:
            kind = "P == 0 (impossible: contradicts f(1)=1)"
        elif span == 0:
            # Guard: when span=0 (monomial P(t)=c_lo*t^lo, c_lo=1), we have f(t)=t^{r+lo}.
            # For the derivative of a monomial, d/dt(t^m)|_{t=1}=m, so (A2) f'(1)=0
            # requires m=r+lo to be 0. So r_num+lo=0, that is, f(t) must be 1.
            # This is not a new condition. It is a sanity check that confirms a fact
            # that (A2) should already guarantee.
            assert r_num + lo == 0, \
                f"r3r4r5={r3}{r4}{r5}, n={n0}: monomial exponent r+lo={r_num + lo} != 0 " \
                "(contradicts (A2) f'(1)=0)"
            kind = f"TRIVIAL: f(t) = t^{r_num + lo} (a monomial)"
        elif coeffs_num[0] != 0 and coeffs_num[NCOEF - 1] != 0:
            kind = "GENUINE span-9 solution"
        else:
            kind = f"lower span ({span}) -- not a new span-9 solution"

        print(f"\n  n = {n0}   r = {r_num}")
        print(f"    coefficients c0..c9  : {coeffs_num}")
        print(f"    support indices      : lo={lo}, hi={hi}, true span={span}")
        print(f"    classification       : {kind}")

        # ---- Independent check by diff / direct substitution ----
        # (A5) f''''(1)=0 is not among the search conditions of this script, so we do not check it here either.
        P = sum(coeffs_num[k] * t**k for k in range(NCOEF))
        f = expand(t**r_num * P)
        checks = {
            "f(1)":     simplify(f.subs(t, 1)),
            "f'(1)":    simplify(diff(f, t).subs(t, 1)),
            "f''(1)":   simplify(diff(f, t, 2).subs(t, 1)),
            "f'''(1)":  simplify(diff(f, t, 3).subs(t, 1)),
            "f(i)":     simplify(f.subs(t, I)),
            "f(omega)": simplify(f.subs(t, exp(2 * pi * I / 3))),
            "f(zeta5)": simplify(f.subs(t, exp(2 * pi * I / 5))),
        }
        expected = {"f(1)": 1, "f'(1)": 0, "f''(1)": 0, "f'''(1)": 0,
                    "f(i)": 1, "f(omega)": 1, "f(zeta5)": 1}
        all_ok = True
        for key, val in checks.items():
            if simplify(val - expected[key]) != 0:
                all_ok = False
                print(f"    !! CHECK FAILED: {key} = {val} (expected {expected[key]})")
        print(f"    independent check    : {'OK (all 7 conditions)' if all_ok else 'FAILED'}")
        if not all_ok:
            warnings.append(f"r3r4r5={r3}{r4}{r5}, n={n0}: independent verification failed")

        records.append(dict(r3=r3, r4=r4, r5=r5, n=n0, r=r_num,
                            coeffs=coeffs_num, lo=lo, hi=hi, span=span,
                            kind=kind, verified=all_ok))

# ================================================================
# Summary
# ================================================================
print("\n" + "#" * 78)
print("SUMMARY")
print(f"  integer roots found in total : {len(records)}")

genuine = [x for x in records if x['coeffs'][0] != 0 and x['coeffs'][NCOEF - 1] != 0]
trivial = [x for x in records if x['span'] == 0]
lower   = [x for x in records if x['span'] not in (0, None) and x not in genuine]

print(f"  genuine span-9 solutions     : {len(genuine)}")
print(f"  trivial monomials f(t)=t^k   : {len(trivial)}")
print(f"  lower-span solutions         : {len(lower)}")

from collections import Counter
print(f"  true-span distribution       : {dict(Counter(x['span'] for x in records))}")

if all(x['verified'] for x in records):
    print("  independent verification     : all passed")
else:
    print("  independent verification     : SOME FAILED -- see above")

if warnings:
    print(f"\n  warnings ({len(warnings)}):")
    for w in warnings:
        print("   -", w)
else:
    print("\n  no warnings.")

if not genuine:
    # Guard: so far we have only checked that genuine (solutions with span exactly 9)
    # is empty. This alone does not guarantee that there are no nontrivial
    # lower-span solutions with span 1,...,8. The CONCLUSION below makes the
    # stronger claim "there is no nontrivial solution at all", so to support that
    # claim we explicitly assert here that lower is also empty.
    assert not lower, \
        "span-9 solutions are absent, but nontrivial lower-span solutions were found."
    print("\nCONCLUSION: within span <= 9, the conditions (A1)-(A4),(B),(C),(D)")
    print("admit no nontrivial solution; every integer root found corresponds")
    print("to the trivial f(t) = 1.")

